Going to the Other Side via the Resurgent Bridge

Using resurgent analysis we offer a novel mathematical perspective on a curious bijection (duality) that has many potential applications ranging from the theory of vertex algebras to the physics of SCFTs in various dimensions, to q-series invariants in low-dimensional topology that arise, e.g. in Vafa-Witten theory and in non-perturbative completion of complex Chern-Simons theory. In particular, we introduce explicit numerical algorithms that efficiently implement this bijection. This bijection is founded on preservation of relations, a fundamental property of resurgent functions. Using resurgent analysis we find new structures and patterns in complex Chern-Simons theory on closed hyperbolic 3-manifolds obtained by surgeries on hyperbolic twist knots. The Borel plane exhibits several intriguing hints of a new form of integrability. An important role in this analysis is played by the twisted Alexander polynomials and the adjoint Reidemeister torsion, which help us determine the Stokes data. The method of singularity elimination enables extraction of geometric data even for very distant Borel singularities, leading to detailed non-perturbative information from perturbative data. We also introduce a new double-scaling limit to probe 0-surgeries from the limiting $r\to\infty$ behavior of 1/r surgeries, and apply it to the family of hyperbolic twist knots.

==> anc/CSdata41minus <==
1
97/8
33985/128
24726817/3072
30753823105/98304
58360349239777/3932160
31389874389657101/37748736
567950353719214347937/10569646080
76036579780152295432331/19327352832
15676381760169737330230137697/48704929136640
4535503192688023886208281233897/155855773237248
987968155830700703076367426426445857/342882701121945600
2041353124517691738563083550656559828813/6583347861541355520
123365446332546682355586698624156952600558817/3423340888001504870400
49275319040234381977130533910577400547792874827/10954690841604815585280
27612895495222373802013424655085651989955498664028577/46009701534740225458176000
100397742010191782384140441916723487518419197811155925709/1177848359289349771729305600
71913732368162585373180905023032934970671808038723363602959/5600957232984320592838656000
47160643399007025382100352786243031769170396280915811332300982413/23066982268322625929546720870400
546883714484794975524143170460274215940498348298508642938627022829827/1593718774902290518768682532864000
88223402654311844993737645358386847547593216830031526240171213007303373/1457114308482094188588509744332800
5279703139694465247130730853770848590175798743462145416543646244990629997170657/471230767363109260589524051317227520000
35989589259255819688021043715610031200287920208280646069121406284566689557341983757/16587323011181445972751246606366408704000
6696847427299510078511851430697095647483713685113317120429911648978127149935456277216417/15260337170286930294931146877857096007680000
54225266494592213129702082091876376933831731960639612299138773032396650672843727344134001101/585996947339018123325356040109712486694912000
517421690246834181098498310457691092011926453548318928275253060560257705570064194947723643241799/25478128145174701014145914787378803769344000000
16130254320546617958633964747705580419056673230084128562625834808088061944312387398210637170466854603/3482496144186164847190687324080577063786905600000
2623783061960984729886887334461969093345756407458611803965942888549132376646858047801496193162314696036867/2393424622731582385887417833640832963839000576000000
18655937161259197862857341709575831907867616055507190602848961290922431678337946695075624894737877119634089341/69381156122477870574430559318717793210579969638400000
653176144225821581392622910076576081632226567313310628058725237567333128746955225994485778743242255031406735048079/9567806984162682571522871536818985189598860148736000000
21397505842574943631172135428819640357471787251134282265718199613533635911749750491358103301207111104102388907322074331/1194062311623502784926054367795009351661937746562252800000
395616812983218720126158033595025738314562084627098180452563345520923831468871204372815407622144294545728897752173988714647457/81435049652722889931956907883619637783344154315545640960000000
809366240975690305557902398125512860828894482389903974116095336099408863718558890443259615150407331542494012348781458239397589899/595639220317058852073741954805903636358174385850848116736000000
113480665925390030975013032025747689991935045182884810897643638157824105168959718471219270148690989812704434358183329957683473811216443/289668757669980199640072403284555242102606911855886136770560000000
34826173461259199048878358884069515498984532938090166916888296706352650714600341819227901567573220085239230814889813457132149878555871508109/299401627927691534347978836034916298237254504094243910966050816000000
14896122046167236257576046802202931417330227056072095629842531450135945327329237968555684181158252302291245788423133287757487238407995493984934177/419162279098768148087170370448882817532156305731941475352471142400000000
269524674828953990998664270304774426355889757751611431691955942061759985969437035360116783177900669725314151091164939117100476292350829850388588762189/24143747276089045329821013337855650289852203210159828980302337802240000000
1063934961442175841463786460076378833282478751423087125995057051517738570924416897375206022159410995207207883446960075543957435334597237401202496057661097/295311950153816422215992559834928615115547609512698734635102974771200000000
370488482611613464843618335304976255416492625522204397974869108683694645304792014466960208193845273654878209471584878431128394197885545037702070688141784940619/310364422127370950708373437741943262240294379094717435851932223542394880000000
125028459441381309227273539863676678983284195824563019346600397650962687153381281583108754220754127098698689562430226281809874817634112734999979767391137035411863427/308107226330080980157767085467456402151274056337664945409372716462086553600000000
557802150585164114510545480486421034116340611608850249900955204430650264617763575107624939934928497574937906134477106041906161816872406286830818471122741675490695288347/3943772497025036546019418693983441947536307921122111301239970770714707886080000000
1382283195016979299072421849825962220994756366166406240766747644202943830048381631867998044782344133208476173597441236186642600610272332549234128416908529119514263574357242789/27363713787050638188534735861331266435982690345016495336295797193728203948032000000000
15230194543044526124096388086085568701446381025851622013225211959156231316410912854767878784558351539233799572496345013107785844962608067078532142773323106133072743648584133208113/824308288426463362810480870636517046843947527082979666406483049256584792034508800000000
284397234600748519509509192321380218153509965063347455573204659799691427524753558231790107176215182864382120420542153516247825937566378848476162584109091820607451310027330259206516010017/41116497426711992536986785827349470296576102650899025760355374496918449426681298944000000000
64433940164811221965201850869061419556788425761780284088898346319540088100161705999193034618445360001635642506530153726420348912525189677410019691235875753676955406580714649116825009342299/24324381670928775416839241363406745452764349803557070701924524072126544870910617190400000000
5404413861513255320697683461495611911846180108271997534384320133059535841008557375258339765140664720537116588168656035363850444309963160288601896194728987348216978670668625584125763304702236362977/5210282553912943694286965500041724875982123727921924544352233056249505911349054202183680000000000
3882379881112724152268356672561895512755090521929831114160713928365144528148200476630282431283836030896266103579305077966030675760595373400930190668749895166530594918748902000677731821023308168863301/9353092584585186729256601483001730509080105033537893816203032998535698416470497299529728000000000
483520448002045624450227409670275244672481907206551065167635067995398098911776130451392267721698926590740008520692191067180555670094937518721109008383313232374865150068330200052635375073842768595198208629/2849550894940024478620944040750092441264405122470754368983912187854275232970537280030638080000000000
3921388611156736859834807145814977074348194794179566473649755451662932123105469519850564697566937501962221032545062613011577373950865198220114254399410483802410386257906287797844374102098422820477722569060931277/55367913709042651629396391089390596170743897291655745691105007374883709486710727565907310149632000000000
297652538174741170915420348119275637468427620254445346483967208602977007645981468583424111096886368853167897431166991968746135048586856685875072718687809947957338995797870899804170432650440815359073089188108713426627/9865555533611236108510629685018688044968912608331387414051437677706551872177547820834393444843520000000000
8448032543305691900814924546118711564325991187060176559986313583470679698644783899167348047034423513435496496639123286050116093831843190016288384126363247638301507429259346403020537929555583982666957959100199076734223/644281177705223582596612550858363300895928986666539586223767358544101346754452102585103245377536000000000
5417120203565099845728144167998827960043620786944261428630717219358893806558692677755663833271008308050042254474563036022763867755763046480540756724286403331929270432087720130613721211633654379088927463216963931571241605051003/932139225996783740105172758449765725175167995498763509773954785211515890575428097261152795378057216000000000000
3869052864061827698871666078425567633106694699319295232214110099242306041922420444160809239164110786154407030336879161367763546230699131932705528194671832424689318783981034400079391782532572170768354359514000840042815546634042589773/1473525688455715736358257096557389658356905567284445356250667724462364319821636736150430338933632847052800000000000
7085438194526808908725593286310694446108792860893990946307007745875925502759337880495319909697820830582757460030563942230700002222245748811188127523430683200431737586694126827836533564243337581056537266368602229494576865353000689320349/5860927691418606681199821847470292824984314826722371773454813463152368401541969757296270766490246971392000000000000
153039472223914789155367052936234719344429996667102781826605882586222792766278042787854632189208954275338364805354292647781269110125282862534015964396743650593277897623621598332058016714652434522600301315484676402635066865824104159439975100429/269902753303056539997269235862223948941917678948357287013722305754322347733089557687202024321795661328967270400000000000
160811871862043167547496097816617443143771412608333698764666948021652641842380273553411424928687124378878955320607691603323030860936185989042164652019087764769721996506036871651795803097412468173445967661760035472143303458317204202203084428139759777/593786057266724387993992318896892687672218893686386031430189072659509165012797026911844453507950454923727994880000000000000
1000864343379325230281833345076917275259251016615043985356285834081320022208365385180610975046750072759940399436975710771851958410620991187279251559357251194689269723105284394657402372015979809890861270760002166156247595745029491915431278319945699542667/7600461533014072166323101681880226402204401839185741202306420130041717312163801944471609004901765823023718334464000000000000
718590846442368489908889184196979363892726643935780989254059424251497139331464163958428057945360393937311655775591029912283690301003509987580460865219074545552559152042467546136583738592177620739291462968983865556976334945370940907120668742362340272646985667/11027578733354962888592427531164401216289295759400402689891860479587800754739479912160625428930198412314413147095040000000000000
369297496221749598925807723804487083353082421919345625195521144876406672104783880971517029142431293697562639353986787697403618081027890094313863325052281066158048714227846309129866029033055192510054531140400940983816182982168007605057283369019526030449101975354253/11256952371008746116675150023812620761588113111195931065841611177563227010438061094333566437851946539290552940554616832000000000000
1308726388170996738730362402056411214855186417818595860045560696354797799224523647543750360793772111545222363981244785165585718838147204355318858658466456108125823551242299961010107200679687535837062773281149758562854566138741153630995469548843635234911662743108271517/77907353652729152009833882862750102631518905989508496526059244513340808635289806987176588836746609480134032081257758720000000000000
23857004099149551528790770908405820779151171574849151548035043781675749675520189105917549558474084503267884200300691015144473955121951358796798199813361647691792295608900473351602534765741036054124749780479584888109635812060389698962896867957717432350855524002883220728299/2727673934947317133897242769406403593310591343820909243077086019667085252924970183456912098566563644857398582044977528832000000000000
28806460795362406229130092617273020493813814569984426865610821053054444819137783538824895323671207675129143316715475405736463138615924340492190251355150698729727722400413256223151321932917610500258156085976010101456228242305304481900992511950496911648539442162913436278136553221857/6222915315188809309273169654123769157778783091793022347156064045268488296023026976538599261669758299377669125077411734277324800000000000000
5106370573893624036407446947968884270282767447294213631200042409557516215372102235072857845571179058439570646813215871136340196929543506794570845824157564642857347686148612402591606306829232696359086153518428972524581422416175710029910576746371063391031658319996356371235937134905697/2050874416168537818870094450794278739042044128590922979527845691995461923473369687948933710158272502652042449194947654618972160000000000000
2116655200315937545871316481092305923396172248106715111914533093061577828506981888896414669009163572754145250550381096907667434196061758367842710530336214780513498167776950045156388323566343179731723381862623207539985952317698211979749043981484024061457176036178814747641105082741978558323617/1555629262152159306369344042816476309138171312418786898431461514292397778193020375703025197829252858711627238563351694981582762803200000000000000
2270025588388908360889612138675926880318031310304732195734761289062513655078186875816119517313431884996130398532940890087414903705963420527746660208582709318006118631264072466314911787198092382623345049001959882284487407805752621586548440392916793785236657598139734497364065545345535045743719737/3005593140460020999475864716686927812372617780975165630177012435161160990320099744754524155805952693057936400545041765398378771906560000000000000
13563587256808216908992242959119613189471016343574320126301864607846477190171897671739443316705903095054218434420683975102728151798559244112974163445721912023374644443980044712506253272280506067747522904286856772338832842655131852167954872754145944785218709636756902582550719278978561370115545419403429/31859287288876222594444165996881434811149748478336755679876331812708306497393057294397956051543098546414125845777442713222814982209536000000000000000
10656140843302373512672068380550098490496807560206329268157991824392574734647104076793823570798237854943207319522756026796246141937162123609133539954964703342246715596733932324603234617729875288124842293481053764357065688667089380000939978769349157224203259520808707959709023013785221741564605832415983096461/43736429590169278377652951080518833708746374711060698197334228312485963159621189053749514067558365684517311961083273356712280407577251020800000000000000
40760585235925957229714140198271725831869682432487261853846390401862871747762671304421804977079204461447222541974050251125306419945176227005451550667710153805184042609237744445035212579804585942190362748910347812917715409566345942385140781570811193918431577476132688603847752224301990861811829311850475356829191/287994180102343159833193879350836546288551066893470936532815066037991108766055986889554539806035430060212275321138016206360961897560276992000000000000000
3534955336319118214420556853033299690028819083998905640001090710923920449259162420974922131682293056716751955532911378370802311403848918168676959546261919850766260268360723904818226762657403924353545432673960404108185650972189754506034388654721152758590986700211879375329986246380511199022755921916775757053611466657/42368249453886773642756006936418616638309312039036287784622935642086070039651112255975077441444978404499321896546528832038516845059817812787200000000000000
365398008231343101355264747987473434792264937857141223162127277640408743599282711436106583298918554852644715203731711258651857241929570081092305991027403573883151890499631767808861602697296952721918112456419630032080747965806876158726189837563583499356055561789330350949390894191747734487839297779561885705252745231195671/7322206556336795521417928088724595373089628472966462750146317872689707415465063036774257402799007751055098119154357040254694872935696743530496000000000000000
74831178781935045761735618386724042522466760009047461408748327330314751005707542510044727246358750989031478597894586601641929432314455338946941014511402564288747152942178985233059631149786349927287774609603495773956918263794272867872557538436973673523583804735090946338456512077646941013693115928134767376388526940131493167191/2471572949609297379312269464651976523727577765385314157539044013523620963741531346702615547052376795638901533406143799849833005937687871830045491200000000000000
3935387307248579515336466043284115163707695408014630015672032028669070495658788678771248604445038655482419780401989885605365066793709387738675233183750506147233175813932512929769784598499726931286096852560668067500302298740250477454213417660088297903875366359022243111351570031851626699590442543755444087353515231869770584289747819069/211240210323399910732239966433594778437380787955516906996610595706779212104837522533839771793167102054435776717417928010561765099934689090863020113920000000000000000
14991648605350422332970039860002180987928226540267696874248874579116505093084036988515252193204958036504024895520645931077381979719045768305702624187615771409949056056379977773546487764742237788043491068152560772871770914687858159865169582552785941894253893285281171371993346756315828476627670300595487700664238948795507239860911087741410253/1289748228150550494966764339056956279227272138941204027358505653147311157427295977582612110660361058303563078325866901261285912994161237713173255607549952000000000000000
27689493540463206248115714473456249949422397468707626095438867315596626369173286679911513409588940046615882161777381243571358656685749944823315385916581189953026932178522168728024596626838158512867832063756794752482457324166133872053743355663286886496863660484123523827923312087453507110774819833665928295093558334923811432388233687145840544459617/3766064826199607445302951870046312335343634645708315759886836507190148579687704254541227363128254290246404188711531351682954865942950814122465906374045859840000000000000000
300275742641125792862299527977387295632329023923187430316114944641437655602719833912663617103862293813149631856000428586999910291930981779587198871750754847351365948229519269527892238555400543790652440351792278945745175605324419855170137872362556640305749658366647460972005301478440136892891216113598954696219757089063347375148218296009987485407100107/63700296488861931646267071630497625786383763150266369424371634635901941690717740533954474256340758280739179420492187434180265161092196627442851902098147115008000000000000000
4097148245035376981862482112784418118907257771368030858169017632196365533877947453136866472956035139597445913729460251521153323704502974150313540089077218373087781233895852025109903049362011090745464039057968644839199632795938053115485430403547730378090033786335035619340620949392335094025005102418364017351653814153165654300007797291783674051334742472505377/1337706226266100564571608504240450141514059026155593757911804327353940775505072551213043959383155923895522767830335936117785568382936129176299889944061089415168000000000000000000
410511166667901863004962183133286717204208232073747368597290942746903653347437761766076079494558427012591844603254718434274464476842029682009148827908611517294840226229476516097739562105085478822095317354515457901833021771944312125546003420141340574883019413800135302951139851265395042842530853807265527794657366438977167339683902722506894241769841165721285651/203585828678295154758332408154741848821163426258473342881195752448359447185753219308518329738412716327528871799961013556849468229493158082400584001499159540531200000000000000000
70324764840933809333319505921362038558238862257852062302883970046841543886987867620998775331418032484364205170230938574817002051555271774207612546150283987676712458784424258802680721199884747567577963512068120909133055772239105646729711091102892937844028997242559740010759864736530066531093727066714239148820191651170867837994954216296976112736065145151603400878277/52291873239848670519556976294349995887796419888112119712263046771236481658319988775776946876093792074391227553487115904636467316076015299879057006676684239273984000000000000000000
56806524474159372513819767911812313803473927720605938912128739814822787564883095818434851513650757423218102941425773384495687791244197809016435201959323872468920602313561839774154189681459162486975532158452881509229518241824649582959669302285425030439774320642353775717030385679877221028726494880871967828561496210986874622630977689307523425665335988934801626841885844092173/62525853001371566008534848656545680363001991868710676926606392939179047999891803795097722216877856808719845428507015173793784770744472963000027398584970099721208279859200000000000000000
11164891082389213831580296889410744995490638155547640053296255262225859197001053465554263712128083282160862337309066695511497886468732846091231293406364632003860952633921527470688486453254494315730515572067598102600849837998790653751501607408251050480088120472760237934310848762684731445602727507699959280325921970556548241344005141741260331514426070077403570628856203478240490627/17961972316757649871542738341334940904280572209556885371643291062527799243605281817500800200484911592323155595825651631744396352322957687552735143593500501374456196759552000000000000000000
28287003409115788350991208484198938353024615838314966938818053546005110966948716529077516106160955292798226481939730322737641163496998777442488620078172056567127057509454084493792800986365805168302652439069173512523278801544420608568282552346620037496923807313129242374151748051441303440781089074896928360783948489455243725060790192826608714188633145489958385033942088721314865463117/65689498758427976673070585934024926735654664080665180787724035885815951519470744932574355018916248109067540464733811681808078088495388114478574239427658976455154091006361600000000000000000
24748269818042829715873843863606390073144060875486349377801056131667759380584093202244000302404370583586241262929098256181637476284722400140132400365384552224962318967416961530195558616220937689606948355187608982125262432959749254090104517876569289811475422900096368658049678050566429372424791803038266864217517831937328555998538326397727865828624927516590812134653227568097158615729964367457/81941080751263058101988248894102693610055627974221746514606962363966817925387807228893250450596127891250849975708956691887396607589147134000573506262061807230159213121335459840000000000000000000
2305298060837101299768069843546291053438082377114147826675840509325217653084331074446410954011348039489900850309256853311288494965682592188829026955928405017733510133207678092347439491611488872148790933915745677306792308783501619397791811674746903746301792135812947911547704397214933552898835124311828072840430805673330626207654892435372229776082089113658441511559627522582222819435549016665522317/10750669794565713222980858254906273401639298390217893142716433462152446511810880308430794459118211979332111516813015117975626434915696103980875244021582509108596888761519212331008000000000000000000
5499788829877028459650723358139527172114053302455199729960456049749724726297302677486266668768434703114504660991780848916302389266512281274500502763448856283443985498178730244302879025736305677712592675741632756222663795815825871014121984523093404459515589731134338194980065410012377723202300176028883032116951195808120462051743246242573680150900208287213525983689331492570921719938676255222385908157217/35692223717958167900296449406288827693442470655523405233818559094346122419212122623990237604272463771382610235819210191679079763920111065216505810151653930240541670688243784938946560000000000000000000
537522041221045045560749233218593653387851855396070511861020712501811898397958528354642203408107451122372040020192741384315488239849240990499400499003774007774037258817186851018349561879236207537408593980815901947352508559209870782850978402239171738886551077897503437948474487207447968487755642335043972535442402038016591199629167404217725884769999471979421836387116777513661256559251983132921109764685438541/4797034867693577765799842800205218441998668056102345663425214342280118853142109280664287934014219130873822815694101849761668320270862927165098380884382288224328800540499964695794417664000000000000000000
1344731293711886933921757838599282120320764123260555763458668145776516826288523059857592910246623291775072665433677226317267961072308204656163837274077212837283604064290691237749666343774129330814058589263951621804521708680427945804513254075223107560695631460401385513882891261517599559678969112426214263651599368388720162631245828342480812121759946937093967400074478231964409573805959841389203792774774212922206177/16309918550158164403719465520697742702795471390747975255645728763752404100683171554258578975648345044970997573359946289189672288920933952361334495006899779962717921837699879965701020057600000000000000000000
479934841406949447195384621780068342150625162015823886897763229777972981356413901734763372960365182796601196922725234508207214836874891805852891445721232712141232767064273050940905063185937240436365288853287182841463181975444265841840358382643337280899951958799847033130865659956151041072018295962627535292758637526690981299418960572665962212188514135622102998954218203016360141344000730587031588950916097940086452563/7819668266556666975441806465672506605939570952497983955320042780112650885902454375839653195293422572083655979422747767918114658381604570888221695167071114016968592490827538269269896724480000000000000000000
1727027419594719252285870770282173091289651272331657658793109076920428718127259221211390679352600822177400687747193528606087617651616445063829129290916933851467224112883382180843280547093447065017535562069895327459035300871743147042620683235126078463933965117004502164161779091494129264137573420368619733058924366309787293488825464095868238186142506639476489125824968445413463711291143160171069094647192669218862606019562193/37368286497158548843982098687344845443771320021611896914906439842417756932076245609634507298235687694230967684250064883664575101460341536939331580215616965720514600172913455128306229916467200000000000000000000
38706634916485784862496438674229152042228447929294627560031775522612636834932295872518722226586868767634485972025771132329778457725862100836471091261708468579829721141661217575447374418806302574951753005026954017019484166775223991761533337652451935054176184592563264805696899726046116009051642943597282078941174187511190449421580415500983647525669497488496572819928785101722169505709842610785449335193499740750658275194904970316237/1099644040409184048541630014492234235842947388539977612894334786530795816791594094803836573166641228915673532237963509344574184425693762475821098277321003573650727242208358826751693088997863587840000000000000000000
327968216436175152702360889401900692482954139898279185455127639051002022695741561002926850316050145423454026630234355038151198796887431956913842853476742971896185891897857551899857502816498097366397920459244324552577102435917200034271955207506352494099332189472584524060596637475466044902385809372021666720011963189110609355289491805605156528204433197114486088984122720232624222996042693604726031500364717979292799380313608323921033/12097107261716130307896884362277791654746600691582497093417772188195115425646613590789063964454767249797742877259748935495255374712909079827579300536334813686259000776436246900537461556484505600000000000000000000
216418589326525313228202953870619214683080732290773006073428397797212761207392969666462987597177341478250581354569184769455246601608009462632154270954781888416732854334476146851883184830744676913383386733481087866392692602573125394650780981621090811930655483802039071755757137750955902118347774012726472342821609731449447153367522542312945321326552496569851963384853560980928821976855964654804771492573048583093039316326956494592140633726043/10249482197733892920806931102350890157500519077475165881348214272129948500364414486549796015784490174387834173935811153280045634617957279920089596743378895854478342062648964889927053548070268903096320000000000000000000
1483356901335415394071362839558354681849329431609395255130483184419806660344984744305266038606616589168991151883122306078028571185762543312534130206042247608798410471544060441110465428465516260527776614693017615205258764561362166149818044784291703288499688651199862183038451808308707794803641572134768358545213963170451031116540367997406362755091754798676011736801142540097668322095360923584050771062253800385796016213420272165623156993882538868359/89215058086361972293284678551767313457895822578718617801996195533931116946650251313359528798263257952714973983563017082028918958718045540869649446435845867394198438301840120476669396535811644973907968000000000000000000000
4799231863717447859490838773837827309667596072925828242552038441596686970194941416383203383404100664334290794221743201398658545230265381885649496203882008747567109543845296202565683029767367115740430122695584808478012890421828904098961532160707277486717639824438499253151721823934498516500625207822848914991437434362992859857274073414946247114013162261948491535309901297173856533705733759041277299337992195942848568164528705053537037868442931142380301/362600841125074541892130381398395457914828447686086137371474573348952208324824838951392581872028914915620427273410504961485123681435552200682215085057862867526768586692328825793291607336907449248094617600000000000000000000
4784661612640369933995098521920931871217005005444788187113711522201581225817837835274458954732240727970570167547666709301427189780441534116920315932635439620543583250078932971915120359850303377986401127329851165509485408247960344027724201665769293688828738743970847429654532787996711263894092804551927681888471175479669710802111650995595675845056120867724323095479939311326077213573394896969373689667126548806180904307828223341277930489126853878777331460717/449265486783181122524453394906874014061636865474504709732599179892362712942276776469019303079475537938395823757598375191703975153572663629502607283876010851410335636025078317559064494662661066546191794176000000000000000000000
1463653041978915619509590232427679078598794222336337374479655998562089783270894808207493613955062792337694370517348120704558273744397172998536735970918872607635876754121797159369975871053668381470109271656959863813104715091453232047136129963811099840219522753331276536287600845904397636156189839002802389091333320006472851364074817318210664495915778023356462218701479674293196865821015994609350153885018267031033130353490543570151985196563417111143474445083844109069/168991392559688292510022154275578623138890331602981136367801074556184191418322586379532198461065955385742764464750131867709526935606418853302857530872875032162338313625087619181169133293157825245776661856020070400000000000000000000
4571077911875801946787523840481466880036122188691690831016930051844522918148542966135246977531008694037442808305330329855596663105381307409020532704718409707578271054043850479242090768490825455674767595590620299338987984479775382592897612808141462427039137113877548100375010900649254139915261862646815456158291769026780930863666974513205754118632276166311987988144621993165355122039959245340360613382645324225099145388396334049755795100481835701358401471986525796727170977/642167291726815511538084186247198767927783260091328318197644083313499927389625828242222354152050630465822504966050501097296202355304391642550858617316925122216885591775332952888442706513999735933951315052876267520000000000000000000000
583083311249854932479685290775761469915658908753118754953533126421591527418001934857626386970164087486797557647112843085170861179792876628414969749875640012805344780719311659413936192120496262062324062607598105517229877244909490039847202081442682858896719003628149021516419475301095526051683528911566005260116996150807795377598869345855080008130931393360423589625720277010201792924879462106865510709355788877997260521841477344323856189554912772720788264554837062275686967271629/98636896009238862572249731007569730753707508750028029675158131196953588847046527218005353597754976839550336762785356968544696681774754556295811883619879698772513626896691141563664799720550359439454921992121794691072000000000000000000000
1779081880801577878041295841079002497863412861270037208299400248965242645156297766199869104813041925739776108815738245848402294337965618134205814230451462186548570009887011802042230730682515987441664347871402572566514345860373059641623732948018521168983729401816838789123166353553195552858088822356564145083082100046591894610783001898613238560521629668696038812605793264611471446545273824028016382123802385724847824568508269962461405597624128530941190438068206824360774413678229411/358679621851777682080908112754799020922572759091011017000575022534376686716532826247292194900927188507455770046492207158344351570090016568348406849526835268263685915987967787504235635347455852507108807244079253422080000000000000000000000
1242910785236293765998307629461661425862082252301439795810326949294920525394032182772306395529431785047560688921331016335541259072288782069074461831567220123501031610606887804254543734846930901007129767868985407988951234717399130767137729096427497895834989584451537121278880034165842089650325324434001225678731930251302436908428672521522843211191290291621858974072264663418968641267897889952375816509647038448559952040700234595444969345883863292596817759297291469324727102049933354490631/295611376067412690478598917976893118595387137947670210866460120641021734961189923226595906616830363692379271335420722236212299241600257517130400083764516702748851873822248982606249485286636994469031247592389290351394816000000000000000000000
1095460001629733895487442594718019793242402313997675203324569864317476905815242734599182004471978184453918080754126896746520644216743519204070343769238679359325788495132554169435392252628152206466870660786657965138860953763506949633031344970179789668969580632135064146763612110353798344061764216895350140534031022994233088663869756446807848648804833406568992618739013234304467994088513982431075635940549797424930590278972777653238946494860714679844797648493887864136859726585531198554589409637/304271540324035484791211393320441536717618197763601957889026839668251667478362811118304631768422013783648973932289385648202744064452772103547741381993110994885719647027182473927672005418977909236574698226081821674365255680000000000000000000000
430520817601747184483859463235017314720534646241816445486486324553758772604376461708614414621462609917142371258627432764144471715396091626990486192756279549758906927978414487918611395771622733112005198347100442416577056309021843034826644045306711873982518321172387951045454574387011287512288971725726017852547186056076676179900884134235471522403339990316393550748400674979669704581697472626522472722275226951885185791733940060586093723426274693926848642868497804862259340829191851306364882462542111/138260987923241724289126457124808634284485709063780729664773795945253557702168061372157624675570963063290093754832296838543326902887339643852093683977669636076071007609151716152734159262383561957099542873931579768831572180992000000000000000000000
544718457866147624964648925392713188891513394000797301148121892251640276154110639699119969276767129243982355737677374234596615877113676863482931259132313713258513029428547766297840441866772485186397839790845691007363817999523992876054294785048180298627314158997264084149081693244604530282725455338711924624103311897318544104557722197454526560261390568458914926116858021062066538562588449002163949725249739794835792500958926420953209900568069007028282073241127486500280618523802346512450941434804918275871/200271131137837751871211856408947056962273302177132191209339879133216039904965731661625972639581929547999079741354213543183358786320514138617569860364003866597802984946241925222539310222305263799657877617911323498268418113536000000000000000000000000
60145705834614037110434748903688133974892938051793338312758589702287848510308641717726332819526363560859924663216377076165133606764874300192031131864300121511483278343778459359701473031626940851701341391854894338928301555654803707709760299731171473589137531264154747037060310249280601693714836353998891690017923059822866654377802693830854482965499682781834460232549959815491667875262539182483949469268194450446985790427469140630530110544588910047853444966497566381495969570889065823158826993493263809815292557837/25068818677500157887827821398876102487018383236041215755314393766572837865480142481305034149576084282013056007176168867739851026062398564992971136729147965599060029958854865244576224633490928012963895036095479172101650276311000678400000000000000000000000
5965317613199155605469218958613177388804792955305699275495819242611103955178096988327468782002275995483076286300383705266656795845321567838930381079125913693532987788718446093781695091370831486235548062037033820291323494576848657672709733540735194941810252212019577170632042137008336464108490415890641149576859185728961361123533201300744573261935948131629009664387753660858708587196761318579147231486782339717534907963549056915781746732555604378780543270916142213869807484788725144247482890432729753176405931472148941/2791446836521639202644611463874852493149074025202427267889062224818380865021032081702074072871715330861994344582859884732113141280461678047865975224975395088327765498121136346152812040269800632794898582397658761866454030767603318784000000000000000000000000
109731539472492713146951516872252043411250876774198376781004416419013935667327259947073088808430157254642629705280330741474746455425408754831575453801656262508523274445258857273787900825370348737532798871280380108729473586316338484445862945361817836256325210594586798150215608800800649781467039566422114142935093302590261696584983107823311945523948317649645265656128187999006936184101354896214496492280602542437782675296998581142738168158957060372854429535336062085784430953409473991935230133710725542645964158053653394721/57097607585037967584193833424533859899734946705535894361924844869640555846383688772834982232081650993525338141952663582454067070549988237226249954369197715879788659863229941049812734782502021714257912266132576295878352746279003697971200000000000000000000000
6628864360718480493173213785408228942672737108608434490313999267182043863945107043541727589065647179495781920371370170091889563476920060311072941568899920619716467805838746186689377618374512587754208716664214675905832358203529823632143767629680777688231179313720012726494083171568659801089933357588951913803046741394860646617625975039094527491115526501716753442929892855758092663860424821671529576205800642354853760224105120283309460163708041910538390319964021443685366063389108285106065995226886544656125988369271997971648749883/3799094500473947295786202327120826615012890506586235665912915204431557405315697860348314975673559115053406972581924068470443767925752375236917115384923144863959411778899752182903855753265213465850781720360252787013127028518206130261852160000000000000000000000000
19577677162214626179932529299870468926342688469578514786779095567974617237443236456395250526442144479529682380160839373634719640049640842602496758610513263865474853387147597778154896347639901811242618374123498680776607181976297013717005827278445361202996374311831823999204332920441945927347559423026745057259723340670135173556613091595119368862383817600994177471171846923461164033693219747886287051074539615517171103640696619688443175232618747053420076274355198741011661800629025953361805300360957334887036191359824983985329984334562701/12242202118327247765941458378914151684217538368423485809837777954760250582889304785186410177610476892348098628447992118239157997763944453963441712616376342009622808516326561434189384779321823872357559015688878580871100536697067434155792400384000000000000000000000000
7047152066699352055861187475660185657604400036401003191404876650488179359447299045403423890470587574796895213325301592359609027267050656268214487683625309909667881073232493657541771381568401309889510997725077871008666891818968038591158504348158368008724716921364630577070196573837532807035549564472848954458035130893017231071079062091142846644396626078319567016879738664988771166325631062247177874019883560264500733348471722079990315536859105584262301472195525154417564946315695747023489015243555592437312150936761630250085349202962209803267/4763329551494601858020858351068415382586460383350229024191426331488533863160565861872530505470258281749987466341582387823963293675425660269411866363462794891016874586352516630757324259590673288517304780649854575102573663369404419835162861240320000000000000000000000000
10981179043432512236347941148271657972801797675522377039176196310016795229531963586731646025082809357805096707250132266708913430139614072120566656113329789694267114927261116621406366973749992930219969465709222782398396199343936447553125111499077305654795257439917865786483490955821423566318012356530276850447706487309591648883928066026117455211960833883429733083994229526714221609214789985609613444962413972740543737828640588748907020726672928875654809163762029543246824593541055862833970279524756746707353867735016123368926030100437407134992703/7949198254153590177108031214847097418103901577411865960652382063997721832392979447100356439682060528490233692732291310602097830217953551396047476368454855600390584033133330651223460889051757495007632069411100593814725214514981493610779250786304000000000000000000000000
4671684155302525786579929198007287441588230244887257460249839418718732125753726145081212754192000475255821788199726213819998917884494662974679812851636217350814180764384418888021114452199129225039417873000610972522778514389256435285439094301831890320600693121545222761471845347696159534381852723892179250146826211488595652250457046637685613827259844377870098914503644071900455043883665230314071581221407457506125038544562644258012776105210754924826708300752394375251119906059188031314267029211233701928908976921118013425258217062154341547483264034511427/3588730590732444996647778848561752696563699944499129348658014129554113320776075604861659463065336351536694557041478903645676537161415095852257055413163777373251241448354676849745614155769689980955245560179845635718879818571816245139170380961347010560000000000000000000000000
774251783163901709495048654086618301585565626362197727376686543419690226195987696770634000308286120179296476620896205482387783326572863311973973159061507639312261496962817551045871169189668444131262765960559207830993381683662716708210881545186183924928733913114385465014496988659884206065345778872317454989722159603234672245958236976544519330414566956633505047756106778506453697706418129400229745174240590904460812988932372694406921384966132308145941551314023502177483050383272727411961976126593189460186765828653779685206664858409190712441134695028857/625452747145788573022868706246806199499147095604662813338360939740382475163849568953614197582325381238354260799124911043307277322396836050717421563211376700310656970466476004530579233073525839499852175403055717787724819967856433987546714180943872000000000000000000000000
36642452661419465586392545371529571587565373242284275717033999613059124699596273384824415828740118569757510806347099008798339784723979935282910026690509430672035762711165218287532128980053687163399675341200147773118271289503088612651392444691878465490320349110836929048023609034624610188516123916718263418083317350815553097885176856560262644396631680935027493275440642468536858694429250288034633586569722182243439019044738803073962826787370504363982967367500864697508386081103925286254859589142534875807226139981940271053786745861312911173963566592043458873438653857/30848153961041579999984843337621056299230114530923396020368504175386429447259821727294046878995540823993180541199426019113652205193578337530665287202689724096087951291425065452117339984731331925894337996016324309337775899672360952617086327482785087252070400000000000000000000000000
107749631645989715404490976009768751013953217393940614067436968653990469593503718621035949596408009146908511886927699795673353132508062677304582159161617307684273464141151543764836672879775293200029743416793112767656297437214341550420469745598132238525143788639031694738123472987935911186267492879098163577394865784599112132271352993317960607709558460027241079633635115403571318400037581121130916947049387543948529360960546790392494117611931501244633734705623324291915121008296038487216004919364737751882370813564495987325784278832750855731631479158818708099220282541207/93694732030824595525377693662740564217322652948160551980509083868292341643202712771713444079932218909484372084456561739409601274079478611618563041808847433186762048668192741169820802123116181035936701167561446037853041376631984452694607964151103180263915520000000000000000000000000
9105568834367097249938828627907929951372695012732777898955783030425075421785611324569403845277030618278621324925166304751010740959588358139377616352875924285544205860842896780069546289021196742196292460796217674283770214097226111145682012918203777637063519953524895335588585966529782623177585291780693302103242967482807054548633917800868464704569732239981786324357959858244454066740908009072099221504553081630105102494857575793855129321724656547603246381468812507715139189270890475738928276913266863409672501633226134587252067936199133195602128371597524655672489402706887/8106210775330028907658932090698309742493929254340366294270312392553768055191343162486699859698631399709281641259293802981436316084336917719536032900947165198135377094870066845889379871078206223241502933068934612570127889135485281991998436239859315743129600000000000000000000000000
5044496255760375928292752775504283519463925179350877580553407203116907259658644946284359166257176339616702454567186610611077585356710845926569016182586799577929605376653803923390910931981561819555283788324396088581329042091699468198963115506180748266712802224185018294541353899522360111360696820327857167613497047923625065863450992869721222089859711259032622783107962662238004589876754008758577836207807737223234971404208745548842016585076188150261411920625419697618313897719529679314594550227870574408232487211449554267970463014275559919019622669425037620901090923332982607667125389/4557539631567607291770688738306688828582750368090499174794378437445707184500256218213602727143905522913707724180876561363033250121524400961110362698900018267161616252523255975246608819459134464140240542847428244717935991156007692765254684662878474170971252735344640000000000000000000000000
23064830127658840745338336796151767626711406346587071251407900131873107037727479674423121469976074112867525395973564774062172609849984915057588833972371911494567087151911612760864330873307593001199090820083832476875315966650094594561126886503179873133337179776118968803898799373215219906422953751227839859170892618587201165991938769911489900166530982738455990755991350138357764522874577511373092525262392624870852725152512838475778328364226898749786082385214765411274076575105458374858215320392534215072365259043600924970447290720858191436731721353784512067901672012189497703607229047756577/20964682305210993542145168196210768611480651693216296204054140812250253048701178603782572544861965405403055531232032182269952950559012244421107668414940084028943434761606977486134400569512018535045106497098169925702505559317635386720171549449240981186467762582585344000000000000000000000000000
11568388263170942432991603343250990630839532313905502791670476424755066580457874839696962836540251121098057602503824471167845151564078532307549355772404490445809062501010037618540087616578225775264333203057578229944798443821616496009391922300352109291105554631178908426419760913711808829909731031887140456320368505584518072590412778357049444926637190625036278463992491521145511949296868599259435541974756253215487334215232249167969698817028203296971175396351293994473549951554616412067903765736057861408744192748935292901065964579824905370770395319551045520231653769407814387246220391474242879/10487992010369704586043512714869861601862018744638664623914955619282067293366411722000122545354126089603253656594784832963081583891516637640316936004886467913131809950820094397376131390030810350685638182914879617817749411885048861927934877568137806221586028936193638400000000000000000000000000
1846419495456666609344729491986281273463093410530983631185805024331393815923578471588242293449752738338481928616805616996203876577438327905310997490761613234642575969348495925106607549664102933832933665664755888723847466586311897229810308216479187892201417786910446707360761641706612548767701958283656528901742926770951315272109824468940256852343293925069759455282125693452492390202172845866500700826082956764315625765614134851003819690511859565093158470080501356773830311567193842318535754532126004105380196202844314284886260109455865314491045115594504364448653618580046722929383961031075619316806467/1655462797069519152605057296052203936552816900540110964837369012967915254556930304061306615731587458805121568988399364525194481134469318872920862695142206955292045361946355772752384491807517763244405442202858834802236540806161148908021342656727846380583217301939480952832000000000000000000000000000
58366163286792827190333057527820260290880824779061585914874555755371083936578869143901499110749020579345360413208436941609992247410899460645588314887509288748541856095500422297203548620677866875847064561934147527941603070356190382997878309413165974782328391055092332362794198824644341585193378998908729021159949230918646077827077589856731913287880910270136471774790813531391426687373318993239723190352408515650989019560536847706534199215511098470019772369194433668690981463620835528956392353711246428993381849159910968342507349573603646274586304552647447652542510266962074470689623291260647202399372368239/51314405029163841434778850633451002021386419985697051519018626360175617920355714260813754918677027379798156335449370152924237289851729573660926084257781125444037609070002860729136598695311237174716137647267122807720669372331872747047443648201378975570077995412953940937932800000000000000000000000000
56136966873370921401326663471208763050344454982895104198922029845654054960579694862292485603680194169281401557237301191962576891475969893569099908721431763944735508859447594345160606212331039654338506019786015696419724982450914372163620499729599799163672043748614814823646920528581781452885458721507496520105431929580178971680552152564325908780758230261690630123787842975792654196689189247503872003651034274574670570990175562591483071643765070281924043425227464438853983095720933579104431696798644322267100760921967810047698513310552238475783605750233799698732436533426937420226773960729696315320663486140748317/47991759682993936394075281654018162946218642410083588476379531726648704009266405841814436125115770005763132019066020906658644447153998814169919492057159989814112827814091825054944997231403694310148007678787187113895237173677656470640383367402884993808824851311141556727054336000000000000000000000000000
1136034605011913773579307196854523124039289701660800004697365011829967986636067178593324713647835730078688420548162436156875344812891645798200334520473646312170816617692637527887832515370872940068789535220174189659013567167866166201268264306196389947667222919209815534329398208591601565457953222373325332847265284294861071066614252428340338546173602538490360770089490671329477244557573730433275571166657353832559053995845881203101977056554627610353660765175284559096585596450190282100698982961997582345535211715653462411304648621238886547370508208052092720868244721752410129634498133552761856899787813743899011141431/936547388961245604647659266900708543789814293851860716758724501104960938567716877280260733825210042866564464844199857168630333604788855547342166612210545112700326397211391943367320077119064880439347349849643730170178530025342332174595284599285152403770903327881687034883368550400000000000000000000000000
19288487918236635935026591653751385881523996041273705401260349399607974703955936698074164944022789911978804792065271438675627952823367258104689144473034997685615393862955624286648722722321880359262005243902440742590123964134645535832679402233858297224802891690200540967430771564262857417022446410529545371777124022124707811838959483347489168538136232388325073462545917495639381127032872295962960788870615074844110084631482518909327262124536399048272837508683572192975143669809215988017689622380907146271742249557410136381849764782774078179882809952926105775004085207141186503354575902625272272841229785234884992648184252898657/15207843811430498377389620707787085475767762466425284690871520193842576712650300196652329848000525718075847093033086120675653083141282394148851569882397273649050440103198024654787216876274799341550210136328484819249393006257513858317513150380112161762912682418808410409843115195105280000000000000000000000000000
12064535848791602591332134875057628144650184028776489645702308020620809482273078710265874585211790479057609446307996559336598244582590549290898867985000267253913054365131159238550814743386357204808104859676598641255665768483198951329839043059914770801180482801714536693425279706152500552896882744824467925772679321820464417238131598584428448889919832228200408310668566243451156515110574896717643319848361780559735257055770520534231865201018439891969699314604392810337096823769244743242589352213533670599831136662009577061827617592023191648402847704055852057615917551183033554049868869707447428287075904661945296069122716644074533/9023012498453596605673112346991000257963122290110077725404622315617237003979752578682476554193624985314301983465223132996618485802973627166735034775209567830682814310468858397004452079783710733953194585444742360843408859639716429007837589526437367708573117350004260522800535216062464000000000000000000000000000
20611116104659671570035803654542323865951627877945216626909855833142380059753580524133590505621825640036995275395506155774901730433549811126289583650167121022712481801677806218620697070123139838416686005005792054851348776715614073422191630923429823595206869839949862347536102463953545550761677375640437668786831899754677057117178782285114670250506413588191995147906931433782610817182120685030787192611797067843555610304663059355646484781031985849900596270922640510494545232978709029531783776496105675376770098442190587706025039149207661328285195018651573619817912495872317888577914892368850974106937063924609112523997683835742634107631/14503842970205429745452784005786884108798159670859365057157849106100604958889717878909385450588020746006508773183204946294902095928060924351788149046609953581101944258261898421115358979646769504305220468289667889424040767548774765944792998425673920916100430578058487013949126458327695360000000000000000000000000000
259528738339270953251827832229025991479377399314702741793509284244018752913716027855660150434987176679846727371428494742037196457973349825953295014432409430868551148779344061360484812254379112139599835008078152344048291749282184193057406109478682831626346925011658141536893227838900760555259799335887212761378556989623253908578226494666873759673480184662695830080130371532626882248679356102548598555980681702155762055754146052347885043160070281023971547995301826680707735609384493759446714702927196156409114698612319407267433936289095434618241715828932009903068929987407231552961181656200814868303237746128703275944600789485895147732779497853/170453257788575209548724539598550272460932574285258089031264593146406620235919180433285378112378821130573245881396746845548407991938363435478501891308432158472003536530884398310384248947814853125984401829119458825091870358802861879905356435521604814771917982627859497078381131538678838984704000000000000000000000000000
1832724165285344794228085402400420658974136873092872172119309294112250907192371163230445842970397017277246271058231313850091126652898782826536005998587819423569796088883714275232977488650192503939567126272904700368357372922698088631029920369143823693991199449653946135941078287627953988235968464477720086150163941101535147070256335750143440794959329487014891679492186214256587818113306795546280947025465257383532575409609853309640153859001138893092714019633751901277774925217711444647201746615184916565728643198849555088499998402033333018499722549232236302826138951587932970312549123990184110407912014633831829900234610922249241256013149136503413029/1114502070156068677818583528144367166090712985711302889819806955188043286157933102833019779965553830469132761532209498605508821485750837847359435443170517959240023123471167219721743166197250962746821088882704153856369921576787943060919638232256646865816386809489850557820184321599053947207680000000000000000000000000000000
4397764645834411970863644914766968944217491332490906007484446469511950940958550182669302870521762304979881161628172323275081267378875472998431378588696369956594323867262896082978458341992093506254392109022177823292718583365088317554365397251397513485818855733681706252393687486939179720837836568063231817159724316296576438858002610629415579367974514094013883299752011591942354834499219482991049979729059880727586780776318030607553740501703479647728008854977377999336041026980817607497033851350336716235393796943308123872658671118010548952895101653386806343996790914220067415321954494936666585132301046128215332957713168409896532120724626985979683798089/2456591274571088974623165442019140007477325982297882770092304514850146210565778869558265970844174498648867234166202400290426845542351384213927340966746251865076747352391282631998944062211737025371630538051968920459860631176152936227130519662824407153853310807662742087413910067322792754282496000000000000000000000000000000
2649642931489511056906722480110008465714451326292304862666063498067129900456717116150737209726123031647085336689317590398897328950465689724085460322287612198290715962366240020112402623843935304197271163707045173045999899804540155602984339018001059971184464527499767554497479938362771257843372004864502442074531093334401840511437559209674670841015902798934266434630783271849871226454401107880984081144662126534252647311692618255043020737131796526498885150275918051275327044633009866466071165208636336905724226921781007370403355830905162404594004363952068400541545851555741535183646401252340190129095556399611458467835809654855965497503223257346702442376261044867/1348918735396575085218261277240786176542176928381553425208175486021515011760233842326933950528665024798090541675632949276564818027024312983475164610914851892298851201647784913744496546276941549244335731408950774168001217779973170287655963129619905285284769061416352885184591497803431542817889976320000000000000000000000000000000
942990581004841188503664857306973147722369319907791495895717043191201371840294142119770883297615721475582279871684026816353989338338450661379812726042516589000560082083405455022654771348869169022992002558921137554211258539386528625387349357557030360636893351031213741449069187168050866265569877198401923287498982453403267206977651859299421968852566816059859358770369893906679314576391231113356884104704823437153286653134104315101480141939016987829660069058334912530651722184925497696186876795508255726652578086942537379809239821912995804847049038642011988524913181661687896004929345731269217945912145699806923089216426813862183194082312493259528270257572484438540171/434120589585914907425671286481149014073459454893994793758425390701324145499064971427730971964425223980734053183837986875749317435897196041310407262209854048995835998153161407669085974207527703162519933674012043435096163344960508289147336248343960375241361105936965682820549675178795797094306076950528000000000000000000000000000000
3450836906081042399697788917246534223564697586112664048859586662460833080824160877749097232265100727624846120816176967016025261557049335518165736683033966436630248210454343731171656273523248678385154511032279968415217184322168510721184933614023695884326621139713854379340153536316951961449782623408181515694772478229062368680275947028236708637392451105008849268803442698613065385734103067262156921780390238207826106547228017971669777677958965597680002462122328682032100297068560751634251726948638593063745306599442957912197550341094210949289015162283100548690769664130801513352550623623443729439276637995268686380864556605610409769847805922544020354071443736150470157433027/1425494154167567859655931533427191126212123228251917450050393192011984375947838797088149337032276280925828545545475280541096849616782429182921082755547266204520872386662926367727944126215990967111838182209574091715970310910906687218545616844562168068519814831494836405770750387950736744640575954495733760000000000000000000000000000000
161220590624409055881597347242947944039699764218870166579847688252378959211702352500805973585016329394584651160253894305732583440866046457536802082844791812125926591455934763218258133024573857354856393046535242635049182951837364395689239210391472253440657812240531776120408470562926974984482189511467217006312229525970954341923655433412844558503427422476913487979472848610798674529708797388446415517984404622682442677492260706695907516624050578822068932419567434490475606768117029650232700669844514530451939204591246053940109076761868961949054550623507190859990836469401007315991017750009290384616450302856143341294958210621896366174807594039265788750433336012546443859770261851/59300556813370822961686751790571150850424326295279765922096356787698550039430093958867012420542693286514467494691771670509628944058149054009517042630766274108068291285177736897482475650585224231852468379918282215384364933893718188291497660733786191650424296990185194480063216138750648577047959707022524416000000000000000000000000000000
52581436445421006757478179487637224700769572531443528000579261665735720703556479946833334487331346277236222592941860085458242637200676769273211734549189237338420260746572032271753089900904672819871796377185394715451440735633990584050131288107508921364792485215226224003032264138753023647897263694259648274815834657502133005373847664318563049320749331783143601419290723491936553388527198184880849161488948373116738088203337264837527228044368495164527907529718673329446025639574946175987118530541058462487668350429156482833715020167979907588845555948340773421242671887248581111982903648015351466069503232326816786810631234789641335898087570439029516857617966890332383574771961945832455457/17090420473613471177558121866042605675092290838299628538748170026214722121363753078945472979600404205173469531970168595440875061677558557365542811686186840197945281548388223773854449482498661623619881387092448934473773973948169581865609625823477180433652282392571373049154218891187936919905221987563891536691200000000000000000000000000000000
12662936396971974431733688087844541297569829095923319138378093462417429487578717415807078723586658517265984727886723463622871499232241175827191427225880803019404892055073981850932633131790041015964881681109155769521074532096994634550407237000219686895444590630872186523483689225793491225119121422017533724885506137664364691731584258367799249058527990452539037983785363191335456829247420761956649079108779882927388731332077660515409352463339204464335867926895392977339802081783881937044520001557429479936571814767966018252457837477176946232106854795336585910132855258272345552739067729803536894579858393325789958511718422625625527486761909213726277556906926513002481046527083213106598306031693/3609496804027165112700275338108198318579491825048881547383613509536549312032024650273283893291605368132636765152099607357112813026300367315602641828122660649806043463019592861038059730703717334908518948953925214960861063297853415690016752973918380507587362041311073987981371029818892277483982883773493892549181440000000000000000000000000000000
1887711547912617205149371134082086600824068364904149922933254007379564234964477054826572715761281423624861416728492482138076180839734435918816859478558427349070767251670290267568279750725792705000388874780182658233072038439329428150424064196069586515285397290798770051357379058249519545747181503461467283437670456207107710655309899681773511565809762802299429008940076727405782867274430269079868714813043897019503492560082555975743067935048356627903558996094894745712803833072245413701567471398903514660307002999810704602493321596584573585486275944239987111992353718449826749902609353592980725199302455678436184802772144698284978981675738494384594650595411527072262420289303221904361919189424562937/468354219449378497550377190213063781825436500225854873953190826115474203414887100962289519812471720938186038795345607588776589397558974490707464744527135479438247590811322780993231165057165273700324897766704442526628801384014150523680222581005994739033286977067680819903924240942353827224750949796950914838088908800000000000000000000000000000000
391978836548632714641638409723619121292866275800673776741288451207987468969541964238310945910457990492623548041025640548620337487265637967811000952282138651984242330750669320921699138234313359086657513337469026669134062286148537432394107803320576400986448124906293817292106551887569976322484812721477356152430487916936783908559364017363553469994996891015692062848619874640986414021916535096239336328573277987162271864722383532996631258384412627932361080230264944910633692679117500348226637206920956362732694184894231771020274701053879812280833675524499555276705768767074230056144035233637825432147443343707834815210145033404929074516469504721205790208113529112000869100614049453522502671154205028317341/84020835319343198874833380670386038117516673705823564979553645671131927299963746373447138672643906443572052151563388345885341457965355293124793838577374116703142278005466362735569372108540931059904815945478341460940363585429346709456298542368879513346902160065627377128233788726115654751764301001941169832504831508480000000000000000000000000000000
5258429346467828150965837791375015550114561012463914644185955023095805751275827576148340752458083844465416405428654695474266996672076998573910878798691071390212938761554168186688813355007247783677775541574388204564240433747607741425901044898154562351061451258892186591664188859425788823611996768744794403578088582908160202167965190466743145314730198890542478595424738992790698565530700564480104786562444759055356037765415758281670491485996311042563860704853110860041782909989340345715083042354509009228567645091981618954733801295756573962095868896215130510776725274745095653943837764958245958485708537711673304796940208879412405984809307667580870349425780874497218675624880612116526679714301343109318086011399/966604914152096105316561414147136768951952689676561534503908462807891650590017708278874473599199028042137608665377067666141797816418826546122628247285790925202236815662886938253550254779127406889165839094503006546296530639330658231397243230904587792677839632755000173396985238996965315100731915004940588594816452919296000000000000000000000000000000000
30914877209683828520268700352875746524196799186284464138291629773241088142533276443924165012961439791672621565243327255969116475342341103081825864110223203053555955955949375176701927521763915712351784303335529436193763405632321354064600419677685339595207392608270814967239517353004120635851521187866552305305512618163589577358086172329749787516419555840298373831831436079602294651641200956607744047563776473206920337715763448921848320725138266304208970053141287867530944376638777141722389009842619361899172190455207410538051207730009641127670692529450677875351360943987124173444096945047766484073310419577390217792528253605833860025570789310873503501211576202217049796984604344825221297807470626287118402565224944589/4837664274348410587888326565523590101250732821293255167885161074660936132872920626394110965469271295545290303848479148255506469711612943098034529852015926422452154815029616548571368315118576845998897191500168647162904876543722078316496922922031280984794051794012224867817231724132012009016143088216726657799337383570492620800000000000000000000000000000000
13879871842627193189228075309805139752817629691340942257427263696505963577454576559948676692256300047786967012072674305105057801590279795908069090046743221442350362187255984295908329917157702446876544526539830092120183914941451547038749552627754876276934861376362692764097519289172244409617656834404674122824278900506206067642112241379880844020316853813051984740234074479584255216839940981909434690968360623093082146402012923639691230474858705046922679087293710133473523659694583430959980239447461522440270889954600519286816388298484749734031564808443816086753655876642686731716479325037256165599230986787914250669892238536402136457553177653261494656923942190649811436641293794862242329035687687536992669555779363100259/1835518951978764108677423636299195025607838805004987767085140392518308523723852733686888325886007526108716393068591409848381600361395757680345442331167158955552018859403330242066821184438814727970224787746377081385634475071633108715253281008982304216345039384559093836158584078670873489538770624068937345755062581317337088000000000000000000000000000000000
52757447520476277788636697788591662192607216437321941818644881796074926806437596136612033874902231512827734991303061870220225336386629284529977400461656459884446373125013089573828923846806267315185081069055037536107731288373397588200173636416665102945943416092351588519638324850653372855737352028545993970070841084353305842364211927901494130100696065307301537059625859540859848534404609535106916161698457548066139140677636132660938870290678252548613206356302257488924321590317709451305092135146339712619869711283425252792615879871906099189962656785935629831069356587651922294772713158632595304896876184706590927345478308467040445973705888880030107998342682407153050313009237938186130771726717462673639193436679906618093186113933/5853496369333187236775468931058495645071766702039698061058358737762538145798107991206851962442370759269072543011798193722790740247536275341532212568461638716344348091708795549906578519400436086429129619360140060368760294139879015209708212784891097491105045965926087894460965310492148418717388878452827788310673444722158943286067200000000000000000000000000000000
865227695607736327380579569048902254379468396739238343888787422663603986150112575908540996401017718138111770968572877914408725415830232835352922591027484064166269392293834954655651710293176913311858661933458548694756385659146942668091359311566624642584511981051885666520318383923103228650237862926059091105591309498100782810299454318150380316142007361687066446400037215847255810392669890338122846898101605534898942252919152076814214289959603672322977398233229356325344912340616118132612673970648686954900766321607134110563887133658449452137056058306477706425478371440919169829168138277503944315353164078551593528629324349631752269670291014375093293741862057974996370889065481181842116610631841385441597330713916595238594524037022471/79964225585976710163320902350577974905648704823932975969249323297198309805006094425331933442701674254388312872593606774198320677583050837589481822802571772144654976387962907266537043164290969632791058190767515321008125885547241583700190818388192879731066475603314615953815644045052445228669980747414551604440649515123350674866176000000000000000000000000000000000
14572415382882527689165907831682337752375498993860832119381353544890062982820216820936214413297718729819813491671887821035259418288640393018943132319129359690076604433944933131760244887524158734130818820333971774577341506734998830118202001574679273600164957868373760374429440033308019292448729357600350187033653191961220750214680836675045720012233214676730775766426966197699776522169352904535644623605734562147137288340089552733667455996116953949188582958737031602051093121306298313892590992562683378746748813903641458926877710088777364273282305434313736044086533196689999191161055896005654374195372359413040886433955322603380142743887847152921744756926693892769497625272450577534604769936118855671278212819581883368589096595046776359933/1113854624632899115686728804506874379862212547194548747618719985692738809519143715289329519954809203731714852248833299066480137438333319902422899743508764449638488141686448025924468930664947153473230739974926331059689659393975694530600305046724945524724502436639111826933149677051083472361708908293397989407737988540071143518135910400000000000000000000000000000000
1814519107287565391752830821581024578446737901576326630771213735312860302508181377548158297844964653725066507526242019025495898530284661950290230270742089188729653676129146736843660628219471975813961967096633324096912125531940687316258866793605157844300488316764067014083091016773514139024182354234503100549126156678273326147077131289786388365228814079131143362122836221532602201308483457936479584790951786857228160248027487770428573790493295662995762433544254908492196254313554516142815887104584753442159118754963322951605263430733697641180133343623130476308882492148900769113659398354505330725363327572562736195223593266622804692444572632962206012368537962945139906601903542508658460662873401843891416237813839315949325712874706348524214986937/113896417847019145087636481284780774192126707824460203766891705838960171376254202984618426686171290816376110008152306468366300546734483391174677109562143571027881505719072590413769144633738853833463005233480431023465850828081274218181921164636552061248131130320246111238351525065729321556968560384933060114679663604904371683101843128320000000000000000000000000000000000
182508851543909009814532446012483309060292621888091972205800551588750669321810387368180756426464689327838142890554009408263808515981730376125264906705427214327486048638484545157281554896435888892518183764681780300850816974071516818597790393689607311635488037079766856089693081904540372980879085781295699422600714728283962670203712289565675419831966866416185617174592304220969411091023919112729871586062680131910470560313044635250459170118845521188002069759128279435431104789596705296630046221872731981690243068982528738698539704893376830946417901335091204249144129704912380242745679280615156542174049807756646791655130581074627999140668464611898792677108388155497763999640663093080459662743889750538512977270642706322919507179602711524423388477062212877/9341693074678232664771874085792691274618878874395966344797444199546842088143268725436015662058420335726515441980645654690229277802724940157434076784599365980850018793873758607665014227543553800337568918845878168199850312238563646355906628386558290821922716803962329846880601404671066370645315747923901644157934265143372641950666691910303744000000000000000000000000000000000
19241947945346711805937086344620452490196688135072697570115623884377292158577773483716977351243530128860293515914303551150947194361944452370123764408695887407178652072485294978835857455263375402482664186206301033999055402782053107175003817477969790800619864685205752074421946254195999941340281673584256351440581706746040485622748230033075309594549834335537015656524226261356513736265474110749169026466871358321561493897343910722227964439471308243657316539690585430238236091538633079611937716351340508901439103853195336392295208262167891237272067346652563483506392649075530601503714839110817325043219959808153343118081564170979401173483598165610980864342266824579457593001675819357510779890771121495612235897281864205181843241445219356443991104290669415563851/797529617718798370783509250309465583445074435246939216302110161513551294689246225514835963984689019706801019822825270818330021925844576980604819689670274230006897126879968645311102707187300413998968570385051091374673787850814687420235610662255424231364148359980067563047120000518186561792406060867533095590796776068956589730713633995924439040000000000000000000000000000000000
369373827069011212301002928809715394338603373958382048084823206528962992645042667705961448752162891042616768923534508541552502130449574206370533178719573913701052060792962332065766267212926679263362528529076730803570190789979759580536971503093205387375887606445170612642913070596584438657093393944687177349371643283198801129087504718384671401530309977342425529967519201304705960524856916500120328705646890737461465295470769937276283142254779537880295316109186386109895315632144206736934243580228891144951951152600260014870551823271879650801194378387480474658764438873937150522001024244651965720874092303947327772424458949806477924614186301784681900544664512542369887128285032888487409499454909857268401152501786238210731606161084892952212417465757700352138419595981/12311305202801546690110875595177158318524925042019951294212414141252388625858956134027419808838847459409945982800989140568396882464877565934200480585502089233770469568220699983938430270308919030819278027319956687332564328295456166768693074671104532774722085403340306957245782023999142317077013880399934890016011672821269084355080225268286380572672000000000000000000000000000000000
2682557555405282198394505199297852205926270801447806694695473116291526656414551339500087978582281177923497975753972642051781498466338110177489371499287656253726688128537018913410400831827035379129215575351103535163563816952308824904701504300293127683647146980205555583279072446148731710181438092336514361407094056216954303366064448259897971684960451889451890479304370724950166905879128187523453663436923202339155411646206308247927986405229980158393446222161202454174342305967875168011180275922234058215139309495606845992997601753564209117738144197601802730719941337799169414152809971308368078445538382319113692762140634359263525791714868054792630674175547827673096575102885473328368417395216203867054499284567485296686651934926491618563624035119695292648799242198656570977/71405570176248970802643078452027518247444565243715717506432002019263854029981945577359034891265315264577686700245737015296701918296289882418362787395912117555868723495680059906842895567791730378751812558455748786528873104113645767258419833092406290093388095339373780352025535739195025439046680506319622362092867702363360689259465306556061007321497600000000000000000000000000000000000
2624731859162002685616493896651391927269731814755949897135722168724944927666356344992919476123734430007509733420430062542952825762593343041198072601737096946129780078198721002716858155341505001261022374973228743101055098503773603356016806338272565954341307485284301413018553212552293035473979380636986664711033968951421081500239260065369474486592937825946595512639838147050499643037252799034264981850312030108404427000196644206468810622799238700146160168003108328916031134531322750634470402232406884743648321401556266664707021314926064221916418595052281193754961774835147814952997075349335591268208868572177786633225192099891724923546210857393305047528423389095263789469458536902114008702844439975896030761773599603914814064698271984433228168466198118263920099725360704188641/55416415924158669699326987130875841403996845318710935579742576982392147180743463411531795849168032045864942236469781284961161355860509357252257631680016846050003102354122465097137875098458964174340277121778282114728055671498164954257697252526199698889752355718530614917718156640119461603193702877994231839816923240106581584754189686416929738572431360000000000000000000000000000000000
616879351927552954393094190479425413646239863383728756123402471605682925216559541052327821422305885471277857743161169846981983201496425785538797162882119228964602340035555086330849996220627961333638728029227780132109758856876602257220018970928400356855261620429890928720901389100601067628498786440444828885255304104299875758454035668547477091037149122557494886807033227026143880596850217778198255955293394928189597913489379077149955108047516100198977929839335545246556355485723648519705429444916536496655245838573431017816580035835834215723467600447470849608463229216576167950565200104249170138701810738118438917043677621516231049499838188346561352090082002731834838089843864715216801287942758128896119656259547259190721019230667761920262953585122558688201979437451508771129423943/10260529994335175889470116956082700510943188261604781950400124714886098279344517315911904470920129360533051989275356888861498091904006517545101552166317419760119206067006409512095656698322057904893960631058996333216329236517540766737275155696314501838162454162476510590079611996465596056309286625139076372910887760665324470679437728025483377519047475200000000000000000000000000000000000
1784484345278177022108700079553137429750320772046892790729020361199955100420837199165926013904207872536240806717935200176641971653195614866237490689577056679600623966444348767617329540442513756106479345191275373183722257874334025878495735626846999696629292307584542515869210240503830737900150621134530462543582439315933514137397454188655542796130665660129242442397094596719881688185834430808883372926046236949494100674694183815102124389941620526756402774422417670312654022106278521273573420728304232986286090247680830962527354943910351545832857638133849600821710898391880665177705357668308699793601401548033505096076365962481144541829592010255268738535324658029587042079827941683904958772572449034939538654472639101014212362371341219336169866091877772072502676947869394602145448869288793677/23225440191913267290338940002420465694796285785146650205205550781024383345493804274199488697526042320777033131026406723348487869688862317727386574558973721427316743420140978786985780147408898598250308338398969600774086229499093574412414008909693452503211592163501950048199215422374025023895279497210009272321545701474521310485219673351917039430843316295434240000000000000000000000000000000000
22530652864569884382197301670069758793905969214315708991257993467274786230796400153708025202526269390947872582190429980569302452483563923327792274763634642080042242789834832404726352219778474158686502524101869655486761915751145073208838112103329483931855311906498634543930591920513673884865323858493733086415869109482924581392217514144861756165450693859307811177604753297333322957610383079523691886983320525407147270793246370334334960526696570430073354907140138519780081065689695899588436878091000034069146776135284969825191431852979098871927421387100565398384401264244985778879164730219953398786723087102538597277399245079176283668005406539442909269697321166218432555275172333034780404642367980175850369192888255128219157204219908007761488358203345662029370275090226658635447194853613651657/227924974673694920890962246348184857004756732073275969747505985557728655421339083407669012988609338771145930176821456974412193392531493911218653701043572311358915286617851570372892176754232169883096151288787739631288155568166748232809317466548617579367650862220261809302275606997533741040431445320302863334276951366391326844439611429832700589980959270502400000000000000000000000000000000000
15466747220516689618796009488482066872037969788304457083841137647083126180367283455634254091191410819678857499834974589264952803314254748218368771119303486169452869412615869827919335588699792036911348397328594480894565874482835043865939066628846185969152830910773945146936442791064775813084590730101113375669589892761027719329348454921000780661904798648482912688277103604538293198741087580341170885251826803673619181540764664765164269642849345252002571062929565841878146565692153312248301702031607398681186059899303735022621566117742149110646557539972032304190901281267287008145695148731576570203948191752167728648930510241345943874470441571442840323153615769229469489551468502693546003777887557069978679029831731276850924775983566653281240192158722091535130298429651285173867622126790173184429288031/120806071456409954662184799198044487744860389771177339831003708498826465226888500486599813210695457947779884329527898825737007450192540579190013659087840040471395890138798749297834399719467958381589967444530494970717283427910921632143698175797910961674886768838811597632524209964232019615199301064760717320468141714142382845520211711863935029825011925923596861440000000000000000000000000000000000
33494469493665107707230810153599155692139117646771701904665154777063894208509774956541755987253762511570829181083763831311912133444419446999265305017080846246930883246898600153349972270319145937801122679654838489616990375848499708390637198723579507780859965604021191917916132387289866951401394023627907389892755749170592674195599800356253961557303133852816011617328237526299758988197157925047337068432596996127675430485660466010083347090745535417378091759036065931572655587382915451340673808530437329584764749085697438599185392117153356974156339450595556717822085935248796231463601695704891445612170978337041744052537533486983600864383899165609018439768371800900170662481182281285087004611352176736016266835392298994755852583655072817293223850339319618524162076744490814419604678903157874641659143746039377057/200658884689096934693888951467951894144213107409925561459297159816550758741861799308242289742965155651262387871345839949549169374769809902034612687744902307222988573520544722583702937934036278871820935925365152146361407773760040830990682670000330107341986923041266063667622712750589384580846039068567551469297583387190497906409071653405996084539344808959094386851840000000000000000000000000000000000000
35516638791057091190586733671610654091050187007633652092170121974418969550551651644257295564425149155633405864536232485662001454966833019114983602922657853857280758407711681457647829189075560814843172679417702208386620969216768272117246313362478789409706809753844472690683842373232934777210977083012090690265990398035383538555616712609497775461574245755476409884121860355563993574247174427099945080135394861456424732907751781523356267690388582283344546092750332107109657336507359878954733062021467673916854878420464771420496599477828317378081858494007133280352874334946007379595534660805735259659007420042207038094533753414694597420844163716098774079152423342849081530217546236770848683857694406944845613938093992933157475053364388173140149273924337479457453199819346247869727643911102280244312771381834831210273/162127045702286958530079046501680733075988796418916599823591592250448985136281692995895431446807727090986753256848200251595873727388763349417999354350698475470534289302978327350021775765972169507065952216108986717591675649762265548494797426392293296031798072038657497288923068906788499435421118609553583114063695281610395650626864538565907799867005506773593870041088000000000000000000000000000000000000
95262410206307225284707782557223535250576139326488615908334424548593947946408521012776044723603772884176767646467500208812822284220550268352595111516816021930390939978532113636880941606067800693126103453349268310254154769953213257368562800817791448841262014833712182471891199567588394879893469139454878746401725351412872980486821503095820025438443730416233113358779133044680100425589853429378573344035560456087467979514239542452738230891837937140109443917635551027160476052608129671973109723651278565718715832451217363813380996411187965586669862174281301155541238028824614064772038215265539281151841319607937552216861890914590928443376647317572024067460514269231557323068268551290068723307171691911089837123379731865221345080185420348712598648173157307052589011172403835832030044732778623785786027378155735275414589/329188741651002368741055927223912306725842164929975042096344177331347578348318751551770996818741244425588582136962023434995299999776676121467644604797679010853401008330424298820750235682894025031999157783262978036126612475175132639068965586342256599301513320390069527359921613590225913367029870403328340083834403801541733161458556437711454331141377525494842937835520000000000000000000000000000000000000
7687927074139299861330995570359111700628707845284277609161237100092782525165858016135805669273775682610825751686868271029293881860099110138104430193241348139526964173826045883695739422822764909400428634876074652687092881410336346400222995710301477747289707576631132677555328960650634091456841127808905012518265153525158436525300146688836607347597671286042978990989793703096129236570437465813677273017792197643687209011224538911002211163357584746602506670135307288493373951583435828813774874068441900564037498591530200673278921558046332054714271577192309361575469020329683323892258447949099299900171532561382572679445891870577520366407607109276094115398545540858683893396919340585662617866863313818889763289967476869751505228348538659007758041804538839315767623813976674220483354755528656098133418858105095164860011880650063/19980776935359615624351495552025249524907666217982755630745943964431235845944751028811829224100436094593612493321228052657224132608155467238404468304326836186848641325729492349591270373238315957826934612885650931645000941572748281413090797808868328766270437416207730363944231728032268263618399980888080527837596833117637523120779796636475321965274074551058159952879157248000000000000000000000000000000000000
234922628667103596518183380945100925448166279737224165060101079284746971690412053596836718886231754122554582553551167767699750769480334252960970202260361413498013530017805481230985066413449619113985860255462785486865467266194882007238933310970192063866764202311965148646821752455275543732440807135507289698317201834136024528326157153828073999454168372747696838202926219564957418629083197013537421104227114488623471681894411548326925480793198365515835978345201107460412054743516152840427379365490452987956841987705639107774853084017982153007640659564813756329334502665018949944159553127377565789113005740528092669328476573700357350370009609840874386511271290389206407242888484190983123533905769169844866308793616734452247231984526977830750707643672187750521541394426618020692313468430922222463753774771188250121614725185695332462687777/456253049008162678935816660332275762801456595021149031725831332050201498047810011842506595600643818045607303839992914091206650178454186832202070671941981573592213985216502666005976822464747649570594921111398684763740938500437077906755363131646384740046278930224137039768520953816925632892420716203586963620960388645508005785453758344275259386948247382743592659260014404095180800000000000000000000000000000000000000
4645437644930828766299733839689132416616390251039937750448496933885260958301350423950890361153731710670433820493566413839216849037564841710587150802343058808235972031502396037414589573668476557456351141459231471946482494338406020403801699790870923810561954955093916184109492565980327478064339626458181449484710112489678678986410551008617524418446299504812887947827717101511941981809478399847096834189876960671689548541156330329859531457245017548140328295088187442777284807598530122770116088119736599451976617063678042645346865915574586234394844774450338584512582018602941559815423744782005093103822753785533355946622572531756654570464359926457203753195294701168438162032725493516216749064839226771872889753998360613215631575274685020588869130429702356054892531279230865131436787407412642871468222642409224137581288049076149176161042175357/6698868296025729686022343436408001787955503889251694018751029439984134936043139938581743897760040999069622531674248903362657640267186178430449225865689329456977447688825827378534812640423589019577676018200300689237043426453476155619184625744643390065620660057879094419189578239570861057055777103789135654105394882701105779061721063690064984881310738043105925161841152662479831040000000000000000000000000000000000000
2656972171821089611068360087049946938327210970631369942879279169055146920831575332508614328743956251117173558889803303768699613058219743430141125487281174183722943407319223083578678427992794640025452369028903826812578146732589682421940312276587635391499183144760717722191997223925990317403937773400280165577168317076620348633612901741783963385678040284488083118752849174188110611898134364520995937350566864135146402629642744452818104874156197612952925092674289596806230823764368561713528931461670032365010057361752878864949726020491471106178356867958029263216966489346127993404193716676440441111127087351580272031340348109322863959683871294383885220197321967076685794488690074594732527303932046831252098969767149132475209565218051980861231719429327570463003371266579656264873594215783439982685589137203716748782823618630198623723223557186511029/2826763554481054945769744605813906209020275079907157523485612264872356702655990592264770666106173822374201191626651434478250314920651369206461499420636335228564870811300574430562753349769258354664477042304601192027457534419656578552980832586949123807927516473435462925662764319591245559095947682215526175621707342597510090800906485215617935912761796021667939012957159914017180876800000000000000000000000000000000000000
33113690029673513316066056661343007917427257994303441821682425952779249431760928678831121134436720377525358098484331975347603370722134498173352318203840760592767487974648446955376475855594201444741021603672710407316033491290118824802933575397899003599621464143551763968395412629110954870752058268098975268548847913580944228246899973103719414561684538196687174007308676826508320492344346987062763496334898039430763544876624503827001291297496753200711368398203514199764074487698736479778561691237116773524270481984144805820440229984385070799015699177639718634487854910193137633670730193774350899083048565099695916339348787247857633716680988138168988740909075527662271186042870054381021587051590615284233521980736419129343244759878980240562175383629545253950613596323325775003606891939760562353957947658703356985980828566746711392342564286894962973531979/25827896303274443520502804770926876982714623095819134821443169068801734133021844099472444024440729685848301356362003300990532134545855504607792452077832426154663347613926665665672114835126019078710355494647800697166991424203737616246138468989875262879564467087796387426387049351163531423840322891173358478697629557255512770211528192002082598897540579238892387223759888092096637341532160000000000000000000000000000000000000
1452240099728233586134241755212324636878098763368934169562705146324227443595383221836500960894365998613258128490010210629553474538936284963848258895721990735919245008533291121100752432605199393801261701305353533299890924305033028900167983155674703746252463646127049042229734343368189020997417553985495494521135433748726885449946150888907674562761757887663810246650762478380012307054781270292223437571612801516696041082063620901446484017004618402600275598512819760345382069292222745077582697312094450154630168241659613676124187378405898706412222901704122197081582970254306281614224499529802182198725988295154413897322968444606611890999266051306795369226932868690315656607690426968127217156019689573069777900370985288604879563626207460444802113906591835171666861916237541273224106667905272718832981846843181825255633879084263041832226087312463912308122899/825215636410843256066468113246250053480906112751205417420982936697461684524959756300591579010595847442531971285576668745580776437241406158260689812283380768094809782792210979476664362327202086822107478325882811389005519727997139862105998508277394769064089911352778175605156180310936906974774114247664114022733170438857551282591780775506237106507239174679176863550451820370806072934400000000000000000000000000000000000000
13009458184545156137515540520504246968433094284186784937494553849103970810160617154914712353147563905020210162893848752935770898923264926635524664238647258467078694652301979904507456921533708259761620549137253879412296322635113537665104906217131707252971613884793215385279910069560217271023088568114101931785683797384571866740071375346540171421399232584903574109072730961297156849753873529492224477012215370493976844268500478951361971938710865571350413920086473795452610501330147873071436474363248394598384344132702673944297826738678602447983330929616134578294224450889663697855696597983479724923527613661166816078437633913363931411210920333716983034199282504315274416651267782801862693020488248653146682365239576085661979624753555479596317971673967439635993427783326049754278074742846001052540822601563835721180498998208696916901271336329411668283514986326164763/5352066063926822286116235023833202330858845185051312324657570382862211274948107633145079658906071438494098042811282092032458429114095648885010245662278281832287940588320652359846272244176571901133661214821097132394470205465834582924930721230797948292180759620648472055727715780020598313841436742353631043358805959628871812793331130684195920537220685208275730986830150832221753225053145661440000000000000000000000000000000000000
6748477431590337573228996992116309406896444494249963206750612258327720662411894635173363071696277124401519965019283544766884601568950120843619028261352609620547309623406679866019819470240634805771847893908691442899394823117324192209584005318368535237902549668765822645251230163403188658990797829882160903911817695687584804452326619072681690780165680559468929268345344360426697277016080117459015360476095906342103906414378367217976137036150666567831028962095046372031290111622684461250127156877189104243508525463624568083232135668156366410791666197589365170249912963892235300756109068720242706644896923382338306324754307947048385805462397431933010125308410796847695581555223959093183502820980838584353940359155934579745954024224546966331332535956855315552257340432641798328319776963406609318267575969079919663240070090877230773547124103200579074195097735565587497818493/1997578292774373502362877181708872777228875621227792229076618998535084545402128265184391164578008960500115412817445855635296918432257828066460093797238111090617901534650342535150210357099411767525334881232489572491171071418333624101170138524708781122329215023850040887395950399666275998696140035976455337784709242255581028547310733918168804061415771022941268614894878213670121172090436452352000000000000000000000000000000000000000
2321411236221455133907239187973221071171972666485256924026218676396176084024603365162258130876251732316703960479926895212394711161808343406480696176069053020421576540144448320506441703745463539132890542552764557046870133875077256793810658147204047774213183936510962351484202572497347241665535935681046845757633340273799845831585069746604721682450850734456929262369419336417340259162094657232953668387052073990760532214153488026691664157349810081406513627791915450794517517078282838856225435774520749748922905336586187878940578032878697982486968561288033732300982359358938754492445138604370552093967581279581775714974184081537559407257081633759441845622399942654086072026893697449490965366469645376250931840785399919983814788267246874459506731764412559965442597002857073354857393937593054632727940733193155930683193985545041801005899017836772134538050841409508850463605510432397/491365906519274613610022419458493892840980608410109314742050002554858924545651832372668686175830306510986789337165585525854844233501526354050307040319668356559063913814518977070276863807598986105295894353472771033036253084338839523305111610418685747495438174938652137514365796070230303180075482961517265152553007177421625866890332177778296958070300488839911606906734058901147342007743230898706841600000000000000000000000000000000000000
21296543943464834464332947681713893597806433428241518788432597512863385281035661550852081792537817577813308878940682326222709880405512663672140814384104383151561026353486304937269989532364063946389494509932339616195676095331855892700255914852324426786989303033894230594727755069924041936691156701158576183338299454234243719425380534737377289467682835599913011357026135105841291790380971098322597086249800893747241906749441712663639140989996681609818070522167804717519416762196362178027576820802926913607093017987976192532104182218838376449997516746233447727171257161618323004928943989916541982467128496271062144141760337659112120034830348884391839795506175702550974789840731476251328049300373459087533570030050938411092389794001259586606181438175940399892266395880311707789213500069417857034699070224076432799793409954208167182774184102157308620687517127956450583166116874782462691617/3203705710505670480737346174869380181323193566833912732118166016657680188037649947069799833866413598451633866478319617628573584402429951828408001902884237684765096718070663730498205152025545389406529231184642467135396370109889233691949327699929831073670256900600011936593664990377901576734092148909092568794645606796789000652124965799114496166618359187236223677031906064035480669890485865459568607232000000000000000000000000000000000000000
1130140680831148488904288134364409900917891790287210496903409092133966064652152085602373653152141428538422256449074944326776107077375339619913851282572686444485773304170674366504363437088446987356843265950984751985038670031855034969558402680634170391428096815500316338531338857617997236186963961768691404779401846354250454366708841403818947328067184999958223753068712179081451238633955461547455326810838159453449654012940653371448698242435211117324290594461959371208571064030744062641147965527869895053903528811252330635077218178195930751100448916152714807125085935294319995823332006429897038686252041136997031520609622111188571821832835033660033093474860530251027593387706177226188516980980991299606156381942879837773248532334809353578032710423638258233560184969267025772232816600000863174783806227741833893491107036129182613467502916876877485616982995186838504542652288215316552184486923/120093196919526847735068519469389337082743713133888385843972394681567897334439906587302210915220989747672675223415866809391101221028231337110608528473831995497480196974534594697532718841643301454324752894692883339475429645262133560109643369780226810533010772959634733166025384782165910533575111410535127150245001031925347681588227289383949113445808207247255013264738878743272875397037641585227257505382400000000000000000000000000000000000000
74364241933512215216319122890713130082704894819748705906159785435711464150042329580898624353777108414420583414084907434409878262104301303330954905122347768222884077528331068275323757343223969887484059531958877342974350741539853833689913054277726150238810631507521341131331234192333060542269737971639241407328901337940480374669850228314857761585803122605679351121559376653384353202094863314630819102983406326921158548382478236020612268630827320822764259701235103249765723352029057900463493584693791076537929470251227162162098221200859771198569331121834040224707926036298611081947346926804159654236719825618993904529816040352003612890417656758760328339453162944092058525511580506153245080960543019873798690556212160541148390889472035981735344354351578075212296833535530925448244610111083496722587118497310072662391158566989959769395632394841792996890668843684706315624374253006699492743446942852577/5548305697682140365360165599485787373222759546785643425991524634288436856851123684333362144283209726342477595321813046593868876411504287774510114015491038191983585100223498275026011610483920527189803583734811210283764849611110570477065523683846478646625097710735124672270372776936065066651170147166722874341319047674951062889376100769538449041196339174823181612830936197939206843343139041237499296748666880000000000000000000000000000000000000000
690262482808898071921118560807598609586325653318440428366450707689707262112950295577357281608502827647875245798032838884760200605248675141616144646561360795451585355592992177101248993022590021428983784145518632224560246583067441257934567017264589226848199980046445700939533939956362218530198696280556505869427232773939416839277372336940213692438413827798766440175070030577923769424320106492906831548131672003194118968860716315453651349145611170849397613118169531956842623760647107562898303359277051615373594156023942901754059378928487416502301878913834709051124586749553166439352038991458693820898056672540600610170538026235914696262321657083577513317965816455182329986319756744109929179140421618664742707331928617493363284803186027102948163872117742568883761034305475546107057213642928279029057656277339291581979067746176058176392786952419836103755002290010707306062377576990530688446333684066193221/35942194958643328805845365444473783568974754527469924242520705923585581199503864647779048427356597641867367056523745004276379843290135093485606982500351701068069273234618564435290455701086080293210044679023557498813852294066121158992892758303161578744966486633445100315975878281810216626891482709450770620123276562499195178132153472302180782081506041093488708204095040345674471648583847057382434468693803008000000000000000000000000000000000000000
24773556935416287258091792921138096413189449235911479365877025561633314138632144628407082044455138459612956213015283938570647961657239425313558650874776569672601887898233220194278800391819424785140547590557977015127088250565399538929248784142264708466050342729724979499933842175688387528508344280035348967089522803307999142316257787973534039633294063258154076736186852717483762344939549732925995659245759746806377865230642394242614977423171464146165575809131661429755455381597433310315749534092087059194458504918198036636064387240756989196196816473794824396444205607800276137359353146756510540744059589874968303285700388500489883522061610380575285100721758814767490356734705875738379482707199157685127828869598195799898371788841930805577178379219066805483620636461127126832977326310165204155238445327783817868569685803209114348946637750272049779632769204200175879041939167025794169333107827924673393178888067/894895305024839535758629880721134531260982342725769350140142812577419907174556222703065980298584087468603135403702116524655901043663836309439821851563302171683892050317939311594304546128495970064033366971906538888648896936257205729543042604006353926061038305378904006776315776711107466343003571314943368858123907721570870489712199363101933872407534048607698854812504513624847663192194912006900104753259887984640000000000000000000000000000000000000000
42641073958063947464549798071438786987450022072966970946541551714137165604626574335076186573832308283093498968651272047242078021621401286271095562290010039078083642320067227727995043236703693835779109764837126018083548146877092639504258556741210481659453037550951364385030980682173514284386033591735088847330867468468427294620079556713838827972000472705049445335755297983131141060637298493303328432010634224492177149473230944220950484774378328541214670600574653122544029518347352844845084752245927039201237928515699499285578714064347128521339211708037538702302037306503689163403593412755922031056620913347242768857952349514232289574457028309033708680967508143867961260570884511309995179886649386696877796441772220266046158299249262839176970398005388997745223059288333893577850467382836559522897235648629253033370681484613508290048549941465089433711260717426659697169629188083142444675873862378699970818772987927/1062234619790223018599404589047069683674216214761764277195654061914458121852158907783390401664734415827846547877023853127299304779568539221096613910358238402743850668157399821967900313927232791764485692277211262218368951610247011602213114561030103287265065460194437321250987751336572684256520658235256745499679153091586009580080702961388919339194940455609491759899483478878341858902722567572060309006197846966272000000000000000000000000000000000000000
1341092880513082134565434640838342370536546468171305257458775861008281509294413619571377984690456255468241632541732886245010264610160246108220794173086755285391880861093907609701892478729726804624467909350214381126757313838937868410262656754399246086975162203718893718608327135838065856655181095853500196928924949948711062817460555107087371732033075487577315439719089544468867928588088150149924573365786065589924929996656543783324304768731110160829367898601806874905004707257292465250754257649990962551120193838489846144350652321764290114571173849693838631054745021762703361673488295469473114890376950692829285765302078237651909923663265097276705493728799714177220708123517390748808371840217306076477102367837519211949878905485656716687973469437805733893729047580806464376124978473094664236753451874796753519903447646304597909465733856564441249572798983795675351323374995402328384583923082161245236186622256536257001637/22902866479112332709191228911264857790703603988434968688837349620009560342084507290127728957870331863804917381752708049458506224163789197068273056459344473472404789266593291659524952945289246271150905108792221252621087983607179344291322650693361938630963379890765379209368480029189194983130643287232786144108037397661602393188875505863382631216130439849527694319627383121880946346684212229137945035857626807580753920000000000000000000000000000000000000000
301683961558122152591171586193977452274199940730150368516321469226906849177164605245087354635674901172655393504565680647315835353788232306895733183646207007604640369242989345250677966846519819533460574222941762643136098842183766594007909472098606210364870666906584659660436734317401261052331022722476983709774393037797465055671950546147754035961132951044274518468078528843561750499089853705531521853954436746490918323390070801536877663910574270446782855391749718427420403281948447676230815528478192941721126343405371872739146018419150625787489326415734521095031381926611656929149164978566410423492490952929255137099013728657032370453564085723342923213241993424333117777149049933220018501094643946522180913900419007482283844392558638945949624513368448823544187817971067326315274600044322572468730832066625422382404978309679324758410161471474851810387644869985363525252305813817758083372598273066949579065011973539522339363/3511294069341621635215345633583510766118112175800072363901297152872818872911808873789915465680084538989406299181584550082504443306085793464712334905274167202787133650747823987049941581228324725030494815710676591359651102603277477846655999922122857609980270650184265496696098807793448446109784330274596642043539222987662171375092793785842459207287032543754843271548795481679552541159572155512340686162683990854598656000000000000000000000000000000000000000
4219943486308855366219246323422948306120110605374582612816321517152830434092613850997165598053405253657454177311825977315104530748468952688218711217326854269815461752820965573685216733330917926485561350062618961854906410531964657032179409776592380195566857274930744584674083316572302578582892371202768963038501771736746748868691644507922017797631433722232479913397401396682152410414993910561612660354850419547671927934217581298285932809713974826512153248558963685513834357164130037492743326193984163620740334389047577827715996662482413373748997935343732017569795920549197473119152308790047385694281772904724849237614782236445462227290696813901255365575015694161176285966000613519225092114017603125741962226573746945068077356697738592388858408990354859011188563372333852948281153345939134245374517269076710241533980683375194942087306662389626880831183966312164587705942470571425504742728274637091045075873005980088889303703830923418657/33278663846133010864619752198132263288132076336903126116588535644628637110513521000169869830971642715283954471204960330319974656407084536307394492399636821890638876283409671555302840859864006520892202866645292152735732263730099805670820692791511081295209238983972685887639224254995318429609836293187096946969684827146738713994910537997139477943214347731105691372396456279216306249140732714259986468623982465437883862456729600000000000000000000000000000000000000000
101411415098985038126146357411188003696147076056839981163098193125821807371113444223887106486584480351100670119327875648904581253497215660100904817161471252212882042429911972274550504353995898171534710178090969754020278048968752969121332138429453252786576387792835725859044963746670936661060066291052164058027334070790627249631977120385567705703260761324571727308926339124177246466282532318809599709702200625739873978290321128489869785795185978051889389418164728502922478958187317639764989212124607600158064366691902517221124251361046552166736345520078298937976147192996941724773448685229587186460837285506399702668339201591130789405813553496882996620916239284995799803306416918714557762694905576563995195744736171385854788703454019929232074006472164516418486321703624403491351504274236625143693423490903741071262533894793574755193025278456878544614932616009483767415666806200943655502457951520255478641650496985445665616354538466608112509/538722840615047328820197400289764638640820435759749429840303824082458878400783587014514598675493886779184957086800298994356295614307627317164409665198826669664930514893784800707020106154974976149972601700046141201933736410501380383565285568013167621908328386375840185663430265586747743048742761640299357635650427319457793770082316473930163784116034617388252133275500280472960439986089978997902839774430586734617978761652469760000000000000000000000000000000000000000
547867936633896021006536023270453470013748471958937907799521280413422027134155127450178507909031264901090821671167959512917785631106122632968447157699516265581754914457471721502965373932277826450118651171846073237381977079893540259765751736692619201932836538008497134803521294880144973434481184046588285006410172205887473462959124454706637138924557274580468956325164787117001456516423453867897126600509581965047420376007837889008265142394592630864790502275286770806250374509463728022368430836625691967289341697247170208606369373680910117769191154752386095107240137457928559131794259150599629798951736846498147098228903343217533786867555469883667111959886689573596578274625221672543916315751130538889037728688079565091467234197547259988719348916031904588549068920978350115659505751454917230523389810248296121503646732170822955464385234293655310338584864667833977644213404544396965485800547416957751310861472850356897659160238982809392105495009/1949231229660571702470028055549715870258238737205946019328063908746054269217487810303186337409193271636063062519336486134656125736386961448996436902592500520388227040633126563379997086952027072072179647033292161627517754477636095971538159942824994280481522817742252005088608754763479361863073185475496460869741834646480326611278064466310228756602291772200473071034043397866670752005770772592910222712884514608324640036932812800000000000000000000000000000000000000000
811323026766936086793333821291544079250980545290354526394082351059755360151019406854220543218316105289565569580514685901224150294760114390228844197642604731333035951927902458594286573755278204226442586676747143337695204130268830633848764910318225031622487925036620425892178280390953098315084977902363974346572953423069218186036896357160818613782961990335955192658331234940981233653234918883058154697850275425131081336482842708317870616023739482862554887340446090758460349547795932684460621699311877250891337334505869504733412259474225242980162529493091036182422404057427214036484515280686945742938153575685905717602111149475212290525678654559869119143660196786440544079584422084592299810123065628865947297351195521765234139185236956601152171321679354381289906054423712551560069622757572536899486408166480139775396290239350904510640678982993578581922529001726461395390362447239813826743918733195349542142601011791486448679149803491418537935013138231/1922180937317272067224577118656986025250482918823084796024999931935159902766203468733661539696125076157730017334222301901839761751072487077175723826026234610127036423897373195023466448218655379070522396659306064865142494255437069060792838225421682151552101229144119065311967393605534508186462688381649950402070366001667560385326883632431792109124461375885371859554930937331212116672172702473125607994794809871597319053425183293440000000000000000000000000000000000000000
255728221705423074780583486938772678528585636341631951053989275081798792589183936389751738743422708927588906803160857093138220345207229862704373571700588716021624247976887738861375081333697832525911326987552652590791162101903493112834957938705920322746972808003379727127996505865866466405702500813889149209010240224536174450091766337369444742614514407252948373094303734713808108616236645570469761217491507578536832596279852875595849810869850336236410731880973457738218172449971601920409347284088399163743749399903480724575115219027805115982457515607574419224762594025758725087305693999025103680065904841600624890936083500899870326757053205809976268523278848260247124838015569471644969725508815883984041364720014626888227479663527860859627299904287531401946476986324963250628378516486177951973223882099609700608583563380536050919356222022190907510079369223253824033463470213082721623585499057227168209903393343900872152204670732670768315588389761985831501/401153355935801252238331390799141615256804759638231070846455956848448663695036886407701630554069074722576310681784561900040958602921493038355485414609287645405445912960948430379153979340429015715426210962658440175069916503651126905754967842670999598163153338106442125600450312759109672870999740534649078246131498055084159444967984792740737172271959310974066910136135461617276938948141993887187869475438408580958442953321385820160000000000000000000000000000000000000000000
98181736154880329267320262904787346128860182452110041320702582346390000836614945895158512973378560133432318130512455208999089286695419840530737526467009925728856294483819918985074575707633376054105565088246553947879112843991559618022219684423607809299759963770114001356477390118958045422448134679628971072396800452347943044528673997264946536513191201241422591999912374076818054204596686660269225563996415050501021271743912064856488704955628106927710395362456603934593120945586166464177478307795510262607602646959395642006756187413878301311439085012534169873927813853150364227709559412001758867086240476652655671734589245090345331357402754927821654799362330370694661658099551243936570290678224196720178002631139729084732346124990610495422323948209816293437688792968881225060960664304484316539180516204852654920095667250453834141781359085320881087552622132251230952902433449932383400536903103033678784159203745678720963179334159339773936135914731727283545860779643/101397256912973136120475860685676262913836935748256939765471722123787055136601233258876902923273431674550774658726709081196073223441783091040838874900920363023629970643327411789491922970221408637059435555679855837188478695171774916440394231004787892328523289602848683313885537052712340248596350005920294578754164393703116750130191732758468240961926656345741119366479319150443183651668953127710834684670138596793631194125211340776669184000000000000000000000000000000000000000000
1742616051610728105489598316122529618302294667853350047044218962376946148134130823652684339576327787695784434185209557857178440519631509767726114950754077128135304890840437521669143372241455173609384896988590292204637429288810021405188648867832920067434789314199458437365847238350907223409320130583691279120670465608474011177348749843140134096722450519274997245332142212043153163321225446404127450617138353877282487238465802169796035955075431747240956865871216359516560267339440877268450482591114383332366787368109877885373816875432560149000519176334243192138681599159841102434988280993320388464240819141368273028644837279882559322087355369261387908059052313525819266564500474451810618838174782572425217687706955262070923104152527073124473215739269980671226327548803576947241520721005406866161751479618981251923617523925992477314006501176569505130501538139946060812309508583457978065739749509062238335883523762860195969168942557818635205609370123170750731411785280744593/1178168203721246328614394254179539061772622814586110444038574874996600173090564109546349407344469533089694178048987030627463119898253414974197199796001871035316286918225272822421405576161743911916653663544665976599339661255994952526701009408331421575341048312933693093333838246891333758628235981858263541468084990336097592539168243117224758923835316599694983559398722668888527487593583504944775595127465796047835051373499656595194710589440000000000000000000000000000000000000000000
1254625254804394901561248990229183297546078405003953050720903984806738064634033210408041338942428934542818320312843339446935523503160348630302820311828766608592249795512575343349663248311675447647216844921464596463672216303492960603296166569538691660919148478587953142220071668008929719518205193445345349646391356738177132171870253844244559850303807173440250572204323216869292674586716487102632288031428582629650666288173703849206660162207872376199615236752065117449640527293229794146938928218889962556140345246702702557708091748491627172874449136854522545536906085842843859170156053593917869839938036009500302789029193718810189104302346849088738052344426152140586330318737785216194693181296538517125140440313541956770193865413967716156811413141193567306044087891973240703859980267715470604339846452597063104667383568608301173325193974385480156308260861665517689403188792976696617225036552294834758299408058756394368675077641814221082876205305012135578397160793102016966419699/552191666328665271396695370632909759698458128481669048681865354325965601755151697679915472781467156787436885817680825365705612427777304489701848526751012362278255192841783931209085105440871773368483144455920172112738697046242824868010468686724353328451498322365470871914399375884742028201419023585399940405615090525776411182893064320592069058072711157692633428368520072163666136610475509303376903180245449380429097085945628027142470845333504000000000000000000000000000000000000000000
224700760595459236673658932333634541864152259579888586141736224623482469928602131343723065234013014992520219014059933987540556547996432821196135977981457218143948598368585157225236195540405459397385050369908024031690921320148717436604422494751253074199895616441890133622546326060544228864434928915277529386622551753244533449065399058836314449929001183431201688574681959351729854727953264914302168928509401477245211420619062496147568482675633512348667733395697125244547079479752284750758246845270898466972219178631220518047710149675412582822849422001178351812438028905400323395715074000776635340228522739879895309083318191246624858265915856554793654507800004364173138576581388430303956467301742764160561790959776051602708256334946791175083081355549171499960165899374217151731615184838896277526620759923031448718085195219757658099613200435158413186533110446056598901526964909162097129066185972640554834342208278422200351986577915457428948618692557767131838701837860668037406175587179/64021283440772906360632797963013834334948609638014955928521459134984959962768652522542488551529225425213835141110994277896650196713815952897575532620837761222346425086687614984960508489033982017012507065747460271013075608579564644776141704221877976364594728355650895479944108183031189734044924968338119827825310992846998115112625430065125619773897451219312180171370989674852083557648551589920526023187656767896440974396541945383296135289896960000000000000000000000000000000000000000000
2196198935191365020353470747023227017523288141074841418786376502413429934031665321116491778944273626633145274916938544484988984542739565138394010866153650140180705951334848521881663713584855082807778447959781236347574821468277308193223721554548392465699507875597519368857925689214256627360268465513389394045728226659716140909216703633297804022677907617648434581783391065124709081217080483949752197717183561628816183869415506483387015623305457112417235978885610832214705150660856181311958099531862157820729161441964689073225368070643115387637130713330045802755329189060102089923613480845024839699219566651045435935111382122926003006389107764367997200763149668468985322614637098450913249398115674150465679785376588106095576429823228412714843995025987536122809870012539359680219018263221679571275610477615285061913456625243032889060356281935481902515444887211709207459962132214747971372556359838093048206005714324103621927667775584757543217800285290856388508200203382854679261354778712037/402830900164304326144255592612750507053031631607431993570899663079955618771097477664745358330786495042595672229701118706922314631346769512235322511735661383191098646024231089672797017164767703487097173308069449422120698568045415119255769637252560477359011487650154051828823133161831059437650408233443323975025606266743495662622551135630248361172091258562231969514631668570333269375265334079382273501009535509328229675087590293635286091771674624000000000000000000000000000000000000000000
8915684533337077349398884142127839712301561824293936245945089841680583534844918394986951587955903988302220738250219644876561915815157280862113646990200999036236208270411688479846139638035004570824852389373073696345207621673318639740144358276097618576759271108111196553484682959330725926801675102372478902825858864387029309987719896466362552831538634728296791574241134602870136371061355276212441997728329570917733277576566200153486321662551091618203538963746089193987268067642067957913415175306799358181708698917855807423708017897733161736818390165104508740380076484315776223001559883595228568487310547035015469937679530128009781723502751463658613958557615005035264994795086369591184867249861675918123635055251213820871511438063617298685237550260419701642293767562893513639276739175919979549160396146180028713688887143145671036966845245556487347979330246251415416147703155304659908261496584727728828654872408218187130131494578058538534748133145749957695160974153772201963374691989221793931951295457/1046978215035295388891284099937998863206891736373580373295237768587486962904887178861025154213132303041551341542545814156792631533842305186252532103578087147908761403487382247537608629377913530422924790222380533817791992582256431429282875033778759462264607109593215598621375324596643441594908506229702397997943867003428455842833069200631386885452029426493930987491760758682060682236360491910486209077981734678869248396557946675299201406219699411851673600000000000000000000000000000000000000000000
20086506303248606054007902766681157152261475279594695698411941883799301451146121431317815167117143414913339132817086465095897955414894876015629554288175442422598440963890968075398709880363067028502578575387512663314072001995460779150647099086273809168832673893777581407522103404131412895363081145763823440591710037593659565291754952223984724216366159424777317075677973673741407636740949737602463447906166078511989354132993638618478522950113110334151139874556321210068573246303358991408155188214990476741322634783043393868654666100705746442850244068674683402544072661516418444972519620792616214194315854217036444958578013875886805965926410908074091876994585963747955117863631282859695213345397408202675972112873219117888680880312269696761900248925545114070699536468300995702315468545849219518352363188245620516191065529012249433194295361681312014858467437522786552203746673028721874671242868787686138376457219368434788078550458980892272592202207539061804607368844948179941339820350257158567116197724039/1501872198119596144064738570945543196876092973556584259623513488732395091615286435883401600526424269190639165798962271342157705924408272267176046052029256046655326702933624189571190309728317340192885216319001041614487823842133363705454055220868841159662332957209578238022386672524840247253385995143297232990153960942849095277995023405043644635682911177315432037229560260730128426932158498740559527504966902160033128734372778679049888913749637777001021440000000000000000000000000000000000000000000
47134520713579492657354307901959413693193381866108489412745499410557404529116168557439826530569780877805929534849382487611127141778743985973646533448660479847422231905278862924890721200336258702247707397813616427348910224565453769801480724597837532058326900878621863501600210851133276496502926749524731720157250215176654368842468949123996131414774964977325947187362428878833775193831995685215806095590239152540025688456472091312869325926444292002034008032269938528254873960712903576545775625130411077454263714690509793097808405989613202796814021592527606782032989580601671545756676007922836969777626315867276369464646385528676599546485649748912643480448805384289513966821462067773732893552261437533684359514813745259823836114148075761491315365162743033974718086194652926533771522506683756776129725666992460136511964728186994322067342557794515601844274077649156856864630375231566961950896017859630982610929632058115159282070084200036523409286229324686097929780411997784278624180024252099282958167354952910125217/2231722011517795086234438926882239368829999114986141946430156103716789810336651032265299442318245407046522174810625976723592664695433716258132917391473393315087949267491248200735205952643890434833019716041382787797464326716456493131756507896002263209611840281095144878571745699905011613808641453343133956334049179802636041619289484978958654182839378693043639390041637365034541637284110242788521835491280617933722827974128574205920972930275411751112437818982400000000000000000000000000000000000000000000
328844030948182744244970163082883157751539609562541973099140441531020304136153699053479898520273738859284102035495036618328768136087205411793940275444625215638122874642630654628934550183996047318708244397659145278642213239999590521532059974052001377093182048638368928792153616371496976995059206492010112781901818816340634185476737643117049920152627999654042458893066375161923219597164877808584146518623443744747960346108107037437269939409150552344915192122190496292006933836377923532426727165306095959188207172246486274678841870646402627484176620046930337782336329595673776497825315270514395887032848512333252052297260397620708477361243551226586463239019655282331207501850421402359281504677136271900310442645644305628246675122860932799291565536340161605655811573888435169900809803926893233012521058165011516165325629741980999366396350215021436995613805938779565164248838377690422167021700574091851497996409771774573602801658449570470131995817493470640097228779778168542211764317531373498201539458836029062374658223/9806253137176699602797295822001959256470921484357017746702059058719745077061344237297076952514797728873076541257437127573517619199040090543198968358951746148684959169394380153678278096393452895743895588098255115336917877392907336984912177978851735655369041473946427645545103493313961479183045430809233384249911619908896278398788423549334743155640493839284290095944149854718941164424508290700609378636313640592358217247514212630196036278702704769067189461319680000000000000000000000000000000000000000000
20021127604201780597887081440685888541112228826056519048982820069718490676590668601893445676008102756571099938012636384218741724788028179888536895302319450232460994362597166980940753301344178933000375539598792404767656597219147190919694667663874208916898484129158833108087623646661360692048930364061961892082391426758432240819481508073246589403453546577952535940358780098426944811625994172162422705286548217647450137003436893993245047502255630893984870029997226455920573023224383930168839315635668797558503613005568737612325152225406180358827343989770980920707671317229854877284279660291914778079553215186106043405237394712979124409650208372731113286418471573142077955021273633333093714103751494160457807410417846208897830441628312130902911761507429202796665407308379474194997796710396050127753820190512261908332683120622320345546608802135505206798563750659524815627838613779559089954358459863433139794572839165990313102239640158737009539221650198930321102585842268766316248554482086913673345314628840358737413266144862629/373995408108631358697453789888351646104483297841862261447298529331788431477462651757837750235141285690405488396572102142380771969144928991639849885566790441578307904321979513861053098476297995823832571736854991244926452585492573667470727526301130041379382366367895294358558639383466315490688763430401377839315860088525444217701484645827705050505119757347473156120700730613050079178590093117643240763683407923514708008562888201696245752844677001884885579609407488000000000000000000000000000000000000000000000
124318318562896572085174245146425077448701890170023030931978604258154085995883872040305970347263236704012165030313720258339902700724574136055624555044245429686499062233215614229396117965003473927807336318392318399948466121165514928224289795037281079414845195534933027354383307306288636341866641988163087128772187530067340365320813955081077697876542539639245181250066217465675022236810758467211459411608319682895226151115927595694913919250393982981327427080525241487648607648854886907429439904350965616846770293823726096234628078239691307682640367535035869816016380537964807349341834103225037625838226272732103726180060312745629098442090842705387531765883764409649850354417275838429312957620965670044724053498415670240764195430975073126659233032122555905189151276193143440915271526870793278153325204650304313896440770021278760497266893386183405113898494520389926264274817762754847970063671021162094786327907829134387383299975327801620791721173240345940450923460439064903791439194079525460938310731809356816214414013451029460151181/1446913434890673000528709222320054848449024982690596717087308550278823083700007507120722688109714606079040753508658148768442730594227901282856251237280798860378157620240874343225642227385101686243243453535544590128371459762753669004710750653753811904088554499004113314814391664046754481370376687959536850584745199510487238589443503797778225299394207317225904146399766986595768146326129352253538169866538368574493702343528101874722435568605486384892245330392875689574400000000000000000000000000000000000000000000
136407039476228506311201278999137004219395800121828792348959652567130070834280901272394965016992898379595007286825087428267312918293107336974799100752883543831666971413209450840713033586245664565116079368580049346598398966020720671468933347901832433825410659048735956325819325658600541862357030844092856509208592387331968526712802766763870581116150746743736784383965868945788111595084322023443823323691394477840797287104666924241088552151332303631958937099331777026806322264479913498374322710322484352974024858834396559554577261778318997020282829378077914179701262211586163507411815311041190961174225489557161369296227326134496243559535334240618722018508154994098590378319274675913282631512363308859913977491013705043102664603132825112398333286027476353996947040882634131584525751823157874788440808320939056428648532686798852443555503217320371339249492200729650301140417884365039716550685609507111441090284784198479497223640426269486135484617457153274389782629031797591852705613027000598019649878601991489884988436977087513277133489667/983901135725657640359522271177637296945336988229605767619369814189599696916005104842091427914605932133747712385887541162541056804074972872342250841350943225057147181763794553393436714621869146645405548404170321287292592638672494923203310444552592094780217059322797054073786331551793047331856147812485058397626735667131322240821582582489193203588060975713614819551841550885122339501767959532405955509246090630655717593599109274811256186651730741726726824667155468910592000000000000000000000000000000000000000000000
143085195532080376573132669555815581860049832429019781237413162248600619670141008763073387778291298616364237794168713604790193116869799720327464416269136511109597429482368534423125680426993480449890420829995825109350717228296844134679745549162217954927949131704815851363765946842890828927429074177025379213152803894781856398605079958701550573664170198778553627646948034819023056619659665264392146132887434679280102624862427802476291654742388592450385079204349938191390133304929412452801757809751250373746093551098918513709998012941107654958471333494186759206863006224665780022373672891467743722473324351721626407348193488444089192419271848355267505272130496847700009413458247649006705899313753876715244695831264088468407384258567765948730790460734235493504808780138211154703727202083482982144302215806062493498408990220981844438261491238084004669300052615376592982105682108460503782989338765231202913728889699985025165139579499233105365435776108899546786019781715494750983618316197200353690681824132760210318001649954767447778031572124561/636218893470599179288955890340544515953240380428790221594483259955158779979612603263926542248162616424495687071023001015949941128263292991988672969290990999231793745362525584965449169697252419859354676286831885689934283862192603322629492593108387086810393239376054503130612510032943684778511944866513691855788028722963478411262546892503467358223993776908580948785056346212369121935401568204186989562046797865685682699570203785127122233807552604695210810525441472646348800000000000000000000000000000000000000000000
820615846061797057889878875538126892416294284544817775795266725963146851399827376859929750596394918430638123678308281244384418088095166020717774257217699342162874896544263794215462988832248040226608640895041463467004825285245843379449835266691744695622130970456122965245292153682133059466769760221684714815175178569450300126132415124752155564171741997418666569187770153360015670142320092576670607646271146806412819475193738115225140697469709994658404938541135524696399388295000328108648976557437326822281611467023755241949996715735436222177054045275045066590859465801743322966788091866213853051359780092285119598808535183629626805958084792887137355646932058878405265239718669225692891362017514222957715237037767355646813188211640464480690260386565862540045267954256496130976935313428461709703523689882797676395009188252494591503655550439146047315338187093868807573645915320250256794927880983176605904180250984892027523739246483923146580048755331663186504740157744124623000618997913747387549362425103807147068864360424101931193021064479960853877827/2237438409894660305744290901726963739843949687409558536643292687218230811572447576655948327466353790756884717855702791205594165143193083910404150841272429739054755434395593476555237974012432289190691196537406710782725145704787909735120641709813932947950763043318887995222385659692691875698912809220686022079006282990368649079095838228544384826233022885699594353172226175107210685899316424838748698313890053906461373282288867248165987508742994989762179682180695559765193916416000000000000000000000000000000000000000000000
456958621775354564712833854832955638235440005333018640908512766476430368541496817082602501059854653363542089103414558699832584284864769575234783685230026648153211038370390138891157438085685181966463059504698460877730085407959079694589764227248514691142368316280233075416411878102353480587955732818357481174734650288679538523155846305760056166544650387522886821297540483221364895884046765572999854800752159338318758216344026515302949982195285722731569758796765898400380628934175481731103242474904978580386795843152452684485557259286541338880098220770502199259443153594483969414663793909061774312416375794852551943382651332918873515303206388358678066816459444455334737548251878102046958707548627073820071068231701565390290705745328473252846893330984089429062158372449489006381677687826245107057920472875400270305745979111046371219853507719926135279268786720219189974942578936038977403251338470414497920214094885374638001359795194249083116782355195477079740032264512576557941368262101389423789639108289324913043495180674794667191549505602042178359683897/759979080008912550777949088407817851298950508349168486189453605490885102478239176875316526871253131162115032657132568186034219221822008389679175257817674458852118046990235102651164630279083146272592317036169430254690999211458686658633156513724509068354225659406639050891179039716847296326781557545350335991081463719633597005637022146902226801312669225980644338954588555567141953646248260503887826019466565796161181539459011892114480673360749136187377232830091005774993240883200000000000000000000000000000000000000000000
56642990578396711888132645813237459567663480584404278462319444924274900679081882707404833647358136516855036239603846975260719127261228166838009278243798649520865909764085540369296764020377496998631724540636798952211815151804193666696964532921883899780983825487648731690090370885234621706328361024414907046331888598403082381868250481725504145011012565660032062391075738526179878206052053399200129267479986991283900745209450702839978078432642978529399846076542722690465930304359786112222263200179450194352419301672232470163563062422392542357296753521308573862221882435034757354262310104989768973841000196742929541857160163631918938535150928265508864770668727880361385096951531294072485260903159345466900357416779536166014403275045039115079562857172698839440037183508334250625446635288892956087201011593180380737183594515994163690383889557966291691488998211304270660114802859158460066196325366571566680349305402722057125732932705321934614016064807580387672834726817540421424846146246847982617694599333934718012771025608469662950906908449657144250509043043748580257/57162434486134364636804063043864745939731601645889387023528704499881315690982742280018432821842801262863411873332351822167112626144719818636430910356962638562129140598808125433989468598145462113410049199729112632150787258489234283978419773704999929183517766352797881524020744415534442871055936276019561801837985158843216705656593130396968510642173465967514948469940541877827035757065479912408325944314993319610900198435641146674904355431367434877642528469101559072170736607622594560000000000000000000000000000000000000000000000
210411264898856551349290853743927116945826391721460664646069834306853115288628623112277689057886206528003811407886946175913053616629308031716785449156561193869642190989361078469073633422330935981416024336524611536363093928651645421677403214480653722951922254035246764441123029545375046586127455341425506047895294540908948991929660018792422299632962601381995190254256353819528917580979035321199211292712775914584900890222613169243436953081419062984863954145675495480248699168755975511424076101453530592551205107824911987966394337935907751294261099762564167329642345461067485377787548462002202594700676536585671614051255702186996633785076783590364282069120336238092603415106538158399194875674569932600744005514664294425287068917460376956149050375343451400146894337527398023164504324774288738970613333191827055430480091833528002755957140698777151925079477962069832328911539382877870854195874381850803737139158003074978985363166807297167651106638223229872314941920231163402899298110328786021301814213141584703045477630299925633391334885057394430297656843516964299708709/128177371344091071652746045015147809873617138873118391924292102353018541461824076119866150093942398160230949835676631239195160574829619914489865515778532281505737751766086541119135509148542233293719467986545864237932276246772939941884456602059678673322457356376492767913716588937607159488966303824767951719157876210194424612975951895313494353790333494490661256715078353758163980909273835248845530876595371881638456503353496060281245386777489605798626166027065685744312775809209204736000000000000000000000000000000000000000000000
24333684044140093514376176173557627660908468960289073164404222021643224286928593586107069094539016925006570972809681246725200558979725481837958065085341390976891995235539038713646462207972666155960766257852034726510480433454205405482442702667329659755753914170525653511458624714534771463311470484078019149297593109816942098310750941761504225184945739803971138026808744366911904104819392854549929319904074266882497104711625963563283942977768584772981680212596706198148137028740870000445750227400104037915313036137646972889251256074992084744630429257229866702924817575211501752406890210808539713063887196751647872159713718065511584029120528817235885798489809972209228509472073960536215369225180684567878193487545700982695507112942735841680544273764166149463346820351697926247717238723673935155289358659943249117136580588787045128333296468629281201925894603430595742112083665662278303090894439780883088957962442177530323198054703317249434760453433567391163472902665118373503124867716997351047987789410848137387561097042827306657262404350928746509153375937852103728964955573/8901800185722272048250727365540805675666979496865515531867377971806850757875344137331094292820095737749468893834462687229783283890130619631036927185501798030844341439220156894690556168879388510129979520736119761810144635211565578838707510709987428724982848407514203891014722773916267395226890904013892997324193065529583770941485702446606091558395713251894607101722730978316669037289669650836495323154660786453220640633448786735560862228074338871682906181421350835288920100259506421760000000000000000000000000000000000000000000000
639654551706209800857039184778892120726870082693373348137111572554860569712396640480327294057423613265444268003008673888988154759724792506411394005743049753916211105117581502708613677302523638629611721828267149171205718281442422040106990482104052364851437826285257235752142073299261853358202921188287164546024677882721830723534706263517189320024382408990258422623590250606217658774896676265749275675082480968197655439897263374421972043003854613766989501475308229084528690044196940767002721651620555737138504070375944092828396340425495166799953473121355363041952048511347851922332525733024130263658678477916731717113497070785287104969218421031807117234201608063931509757323693459733553845299168193677387534632630311541714795494718264877858598337749012342890683743972933334788938260407429945226729136071431053626858988241977151231520865225529373730901198626017907925084509915827817706450663873514565694622694218028414887537604513660327678735882691138627082285656116167239040049468157392389801965070628214746896880028089028586173834202551549682431182758834136183772169133837279969/139799122474433006343788456864665835742926732582093807791377063291606255719264433107128534682574374326092823315007448553788915392905690610147752317007060917735948567712475488392042743387628737692647308308466877679232948167599015797082404125112905350688298614693520581235428908151762616427431773480303786485116419517981693353076783191689125042703015620039558678969378238901497425845387745104809374254386880258752652993616571775149481121323804686752481816759877506247969717241883282496290816000000000000000000000000000000000000000000000
132981481655839384851120527069738848152097784229771116517141578004286123355612900014140094436381233890778469339445657817580142114911770206617583051643896795621113873057178980326271823512850845480524004204655869451293189693773127232861331846011408539139155839849218965390120272630844327056886323318396865701993399515011845907637071381848955304123172222768627924365025286881329186845817259247250124203010931919983726209005350094384471697094348572084339018027922682155366460265657748806787248428493797716524171601375875222558163606763104459036229237735028742518679488774405213170653986334886826960210813409923204837269466267448246533846897676009557541680638495269055208150242778136979652313628620329876603674920524921371323124282887571552211918683310075739583790199978561593159570663682750624886985740026011130062978467341823582739966530877276540088124278891974336824094036680378064402925587385704197376615007633346841607092087351044438558255870685784978367401869462618384700832617889982249482680562610397072036168177009683019636220284563913770802822974283538757643424293417662389782594683/17274756828709148015470870475098023639854914881907360101715529957685956167246791370995598617249900844357933188367078300767663976813893706026573309993114611718971581435544734297201997522393407913410386865611501863963321879362577330967898337102109430649788815135655137927607367924142540570964437777739854205776648933911443139702824819865669882908323161722572414025489801541733455599989544629319549940760500919552604142021736169141892198770738349660919832073096863640472805375815451086567977779200000000000000000000000000000000000000000000000
1339907395824831612248208037663480537148849874208470869395993322505272726401611958537862839517882077431871045855352496225095767030397733626368363007551458412229839852684903855841584527124228494737723582623967368701362460817198563779071085824454616289852978681987269326286161516465724059270450552627278106571326679527905093787601125893129332337471949009527522114369294781005623996577055153080530201834498672032299643432633045548237919237688815504711315438332986220939227929443353824699686171207317739088334373269708607078567537542015748805559002478171950837746252102491595919238155014736268781337265710279593201318656498281661760661094280420571938918924005277013630254418805067386769971304046512819359376899489543116164227751411478401149105575815123438481905690701411072011786368754853552306325486085060992407260961395487145711275807127068111516597440259835643497765918580871853572497123812527631783725802895024307699575696906672757591135283133731207034219910211971940485187200988409958356596066871674095141100139790837223727704620198650098427955808721923916204325206452207688654119776563454029/102929911088180587535381634638824064055711524832356814430061813699876001226923281704940174801021809191022309109566399347294049039447904257988734410262974102466320270825549744836448382037428881711264449100059572706239057085993980768839125451789208831583701676104287573827855741039210913738034506054885147299699585007817942803605311406687607430320952726807775471729478433506264621846977702719337606367027368679062236519822312790215050477155567382619624727424340352315393163551258783754206638799585280000000000000000000000000000000000000000000000
125494145233108234902988384928275051017825438787252843877451138560722701218830862037496287972933210895493650283233543871407019054296477042912490194357182404500600961900746335687263971789740468178489738802612369514796540325813900824960451413919666335838663664173153811696614468855152359617932591152789114539679721611197903513065066396008068929099590298228480796762927816431281568569661095178692323798007507715505202739823340311740463860238398254864266263375234390254903724137751975574649869692693556010168114397401027115641426227743737821987012658548851691126500150254596875239713195724529247476668461650513567234330201760506815881475403667031026528651802729497019411928691062266470567724674243421811376135338011618409757377285306946558423985770532552463076278940580369716100801760062120458537355071445344418895327410206775906442079157971904756801790168109308799679640467726804040197267458549512556393526457643935744706034669810043457569367490037415696263066184581118860754686038144133601331825452709338411227787702187165206473597877251431789338015821892886878523559434883290160622147344482806447759/5671941953670370837614036929747787585727320389363438445516692950734425801875213005838661380643719275701089481002679908088651093922024374496162427642463188303738487651086237687491001751433143971222124887471814216259886502361066912296869290630062696453703281172739762809534987688034839162627355997989475249801627481549688037009859118074813612244259492917799095924673357035170386154924365716282379987218011644692380585847551222285976208111789307517780719245481132701016070830656777734147890305879244800000000000000000000000000000000000000000000000
96155738268194902624472367661335226120162829477394420856081525114144257855586330395317498981851866868431912665669820382501834299685287358208602262070847253711176298897616861061101920145754936049762115585338701048336833099597610079661090673465373077750026438920393556136488995928232850715511772941499777982007346215919725832717610427901078339044149765373351055041217521826592621894746526551660001469756785770008226011219921438191103073295271868386292336298492635086974816746633788235817045501981789358027417730401585056850952047379457995825122815015387194638824417948264005515353725133151855174274374830172761830105404067317320422783339557364626657382217173917372194092781027998208886288500877345169131458710049253260766659024279670080898897863005934242708119624229165411583869804533552267666564193643694375183394991250913789747662173955681050665591824773428217396806601178545439010483363012172685184859074497635704092609570756464236827982487818248883232399913071833311550701250062912887075848223477305673214968676440889312575316626937559680980587081190282751834056034301799732560531649736915267827808393/2544084981801550572613130164417882894293597615911863701328469611201497539077937125502033399311624040747733030734413923447478290270228881417573750119108161800111707554104645289245468888555691697444487034675278379709820616678831660273640508434052993067566807178217087432699780457806232650307025072904142609471418305150065221067677640699727090963706349029300017457603190987624781205394510746785256347850943076559525764874258460321665431389737860642509992629173113525490202447512332748747142433594692075520000000000000000000000000000000000000000000000
12065664658979109871626876357263432492129208577847731750600175509379368021298838960833911170608123505565463641327642642498975275968900995745187269222410549971887143477289623431367155221654818347544796744053338338078757948714027945103128311744078634193663124191667690923442032689865758732834379034990703560120384044345477306422250952401401392265814999552091851583532115702114669008072445056810965237380647233820262620457009252746682720984575715707869554438128485589249672120583642928918217662185763846067197541416447180038989646620670470270574198779512849778301926114117783711671611581094963673180364905646008851314533273484261992401301221386191757847327674267412352555475148303653560851660915123820831292420451192719801012551179661276193119030286959316030013866529987369874024167472969351208949104449002045802349973928031208302682936343880451871583398938947715967927264225972428369599806816822179645772670376996116416326465181907853895306356014782214968285807259736688189193135496637207088994733284936831862538351439307340676306950939989694533218383260069983337060510483620049220755068767918520873846025178852227/185940232906288599850732011544127375608752794480772903756366948056505087410645302856237706519143023981777040671749037990439513295059382864042962922341654341892528036836179147885617015240293990643406345127048800559227943907737591053963274832785567664236455481727219055672119590623445345594621443419274044755512860055313312284506374183359326550107396033236003821383151038764619917989906441816861335765294926893708757629846257432746012747281240949286575788559092395450282105427455912425704784628435331003187200000000000000000000000000000000000000000000000
38068778228764922914259959028362707630219500550941098404448779513659489201539520390494428399782128550717906816290245173306655504523812685324731605464182214278943770713601753924640261948712658923337475726867094426420767169341249417890940944684911590506211407169851468480870097688370789582363350214133606907749387376159609452108941719589031566557829647765594528724116448492753562062614848998890856685424628513142124800975286368840791259254696360892939082915876146487928422285112705443722012998107339525940848800322151316892713733238957928591625273794769522526711417187517856377810196321981935100798723740514530144470334041597526727995546455525809198743857884420454096494961205694385675934636019386745078385428731830847384180956768089687018398666247490761478464983002800531376033513689938807942845820014539031727840077066679925799355260788091545385478572079192454778066336945298196053326471063300753700116200113912253302329787384478087599889661204675764198497116519149899059643052411263160701594165533008608820075731200217838268021266667846565052000845117887060961359093869720884335638993652799727898830552298611102121/340004997314356296869909963966404343970290824193413309725928133589037874122322839508548949063575815280963731514055383753946538596680014379964275057996167939460622695929013298990842542153680440033657316803746378165445383145577309355818559694236466586032375738015486273229018679997157203373022067966672538981509229815430056748811655649571339977339238460774406987672047613741019278610114636465117871113682152034210299666004585019878423309314269164409738584793768951680515849924490811292717320463424605262970880000000000000000000000000000000000000000000000
44421611672828691312818466001527286711121701569607320957583277824834773229156315915469237589384655828480686145889292889342163087978218940995626990817079974398054746196525164211864886036301054117858693253011924531435933054761577197469242254205726067102199591042533468046223696469988581316088394421806683461163526476545446339307301281556907674637737921193648611208153802111168994013686775677258026701516624006619699840328872356434603666568234752147564150703224012593945103504792787962947161495390947693744328831992376075756119414951596971484114786865322728612502280599413906884557386108462698178752431261539977114755005904192409302678554184482704186967912905064266829442368273309336380726536892888195954096924285709921707027492179984534890768411093071202871879536057812408828575061987717888200867470956380268525430519406232338435021826042011246755061138051862581809857741247861791133041443186788639123641844421039148117674340639482336608688700047793974176255321566685888871288546456492148317851782828201367622515774673686541865856876261157052482952684772436782689993587228183987820777333977466414215209367782390141397070213959/228793797540621408985025935317740870940356134175715556288182161893806051208312634220600525419867951874064159680131964102601329472209416632987264568374203965175306846299710383847011740213587485669604969224851421515939051954091305082608862973378164928348829534663725263076761830883304436374098371561747429818122536950148303839189478021235462123012147550321978128182620909472598059784728009937853447444628637697107513388293607058811232937315519298155196698993615741963449730838319316799016781252714026767608709120000000000000000000000000000000000000000000000000
575453049903959030212773197077417864017235513342031924610508092189899438085934310016571584166718433134183114812011068625238674155913132877186549783860473389399421515320930596741284545144675075910952464582571364822488637229200479865087719180072365016608973131181180458277107234275309625704921516814120648712528408903490718109316370831252855484635193404950773622121580777450301303199043381781539488457335717775561859574554584131436227777280262648113269268504202063907772845136598712650820399033752802265832216999059399060894305855578103784121912768964885101089040027807726030139948469627527468001898015898624969509449676898580371077462980823185698177333972449730287024316937739742779355632483044925294381573822488124770345774376718998808479844807688448646512597873770299519242473339404503097396548085571633191980052968091805600972667601788115401729166109615229631152001919362432447032720430223924808872448661940661011849821840351356610868987686580537275089232298471317532051991783168957434135881209643959711636965060573036338326618198921555673999598566001082723897463810613243909840872408803141858213384633975564179277911023997655437/1700761573397963305831088792777958538222231359008599159223830918653796662262112797742256065761130407051043337398228968353097242764615919482974129895466482595527160972653527109365146472051723933473575499229855526980884536605933125462081243798903926811373859228876268115607416746054131858230497654841405694295995690672622431418998903818655931237623100030073456613658330792655504937215754134674027386924391441185218411523219357432379181162828644254766470181638941979459499919159730473357171145120174989379696100114432000000000000000000000000000000000000000000000000
8183172426293683666711950920199369250467326843791223904044425216037646657626068208790566540096614617188536301995845987988146617105035172551245718769100583947760885629123992218671389401561062434158603961247047339200390723904386408727976604334362980097559617361982513946376354343759137180265658561921554021433412335919460361088043792405332861488732492634612070842556834378212779836283057843815245400789587246802998269642223833528310772911011851256886914138500058887732121089813981029741967832633610850437802207376250647413307171009197417371130079836522072007907693747984808234508513894681677722307154600945347971675369156175446240798210283640696341021414626779022362154376601087069436047649249286317914900240668600257988921918457618587099244036150224106884828407068912593428535558107425855537783448309119480655483016691436294111256558737581610238613416936566005895956051170980964382163599808976614386908682704419859005863702136682706095017813774481201797830792764970209764539156577934516888713379191541333778704837260179109734801533671080121888718004871412137954004747353533490811906528660739637217010007131446895645434960921978910089078817/13810183975991462043348440997357023330364518635149825172897507059468828897568355917667119253980378905254471899673619223027149611248681266201749934751187838675680547097946640128044989353059998339805433053746426879084782437240176978752099699647099885708355736938475297098732223977959550688831640957312214237683485008261694143122271099007486161649499572244196467702905646036362700090191923573553102381826058502423973501568541182350918951042168591348703737874908208873211139343577011443660229698375820913763132332929187840000000000000000000000000000000000000000000000000
276507936124005734162046664221838510108840867704403618875166742962430537951162561020770001545198900332011668051729694651363751819616774439925378431714919112811627972231973916386365585365734635854452919428163216522579293887152206256561057798535074787692347814937385013167253062047096771776373682768539999869130817383341165409741802345670424851667117612969877967609495769732871142328088445003588527028572217036097722189769501509515809026395339097823795503398622740229935798435896777564552662328923618118219039044829917537807482560508925556331405938848271981769233308023342968429068175232523799847602146421656206459283401159092168478175600164572913906425413242144632361872101816728762544909440041256410403450238380726154108800164161916478594357319838846510048039518126720434785621881778069939249885213064063396633766831302164542329116131202376881188128496931194824081174208250425638721896972338373055935145085067754994857799142984020420045227971960684823834834592974515327609692104763111948140398375575561982228540434199478942259350960418395784747807512966019750754514053408756853450746391607832513331179787726491945338801100805782028655188639613/265155532339036071232290067149254847942998757794876643319632135541801514833312433619208689676423274980885860473733489082121272535974680311073598747222806502573066504280575490458463795578751968124264314631931396078427822795011397992040314233224317805600430149218725704295658700376823373225567506380394513363522912158624527547947605100943734303670391787088572179895788403898163841731684932612219565731060323246540291230115990701137643860009636953895111767198237610365653875396678619718276410208815761544252140792240406528000000000000000000000000000000000000000000000000
68166901242527426372768833683436758950987536909680554346115906997235398620789402488590114418733358101658795524575088064722392066992487489998110157851663430603511816582218275425545741507000206454445218914077125353865096053509721392705923738092539418593853302098962642606970953496828119565182350325259000032451626158049640231729550645531722263085901897557160715649217570832116878996952140704269213161669297288103052641643571641768128431296064173642920506648638592767931007835993237186523549796998847753712272719612583154522408235983509698900819162210710030178493911014963542343774190551273401652005404975935174320023426631794182044635543766167342723754485148135506924333168319326604474514029200107983764634245374253377083786203430445449989474203923740323096807988303680201434978560563227467149827110035422575061529822768580778428781608010785177443076616683798843776571322157315801368616026558032170925801714383464537815579922197088430053149505707631160202409904551505259503167155733853108647738605690643149484045865333198555118136027931710635618566678589193148431068127620743173137478711631520606803676360378828998263663962557817497986046887965157655777/36962681208061628329781235360606125803254026836605804078756719694527131167763753246517691340893404532335488950038448378047705391514870435363659665362859226458685470696712223369909853103678024356522445459691236613332838497624588880090419804111469902100699962801090363178814822832529178227644110389426995162875093954912259140183896151071556561931652615120146961877472903503404039537396879606143407462909809060567716597478169103738587554085343391372978580347434322884972150230296999588727731583108917159268748426438312670003200000000000000000000000000000000000000000000000000
139120221418599007964571000375543161615270350622865804965330245371968355068009396529359983875803708961195840139419734818424452572789573855926414435204815582407737073315092883478284028189596867701688519772147504518799872655689765082964056187141218015854137452213877665146022225858388437615627548416472310680906973779255581686116216054443299100052834425095171135999813021794282903108104036981775856754715266107080871535185170575561414228681445924322323766401253105812714457759247444724175874265293323549762362631156723777521409828200744543548536797947013701130303495209218024350244107877944000703800030341388184927440489706625845506911643631889392454212386331248023713963822872261409856436107531156405518993299229944019953461144601913147989604393823730187131507843383324221259317995356185605277387157783696424004633534746770676499207009122136324620826985079499802624065409620104536413059919236436233137851787165943198461323008011666598272422068497415063780676035044443777800704675480101663043906902272756274206339490647722067869539501584894836093937350048665751564343085327041028430699606905901984950541922606591082725671595360805494878582539722181727959123/42449127965773911837964791550020136114120303990750080224244650910509207083257606515861432285569568410654275811612099600712626122102095106257359671441109411291925892479569159661053266839624657936967937364161085671618479333857367577971436820331499929381152291774353253323126709427183334995928567192875043922242616611634427221618857740045940915723598264611848218239773759563491189656885057554651104877265062949000415994873883402760412745040171365144716864399004713668595194132076275485869896619486756430992959865345184167362560000000000000000000000000000000000000000000000000
53668474364722525268934049155008827377395279453668178913251539838072856144371898038465716001788136144380598686888177751347357926754588962501021225699990602556824216299454740919691231649837121269078322987449254339899791746724412139152312632903763474828678575822376160329303367980587234323290339465473900780218634826111844565971488916413571064529402285070081278792728939335604687063236190181641319558707471786548997656347072072894558074360065980788283050383774762709616887637776351485376025850360376806797396612069580830864642040862802606250158872600657341828778075324587167490372269808262162365643648156050810076602111900190210841333335645983033997792510855638842362300153906240986582315151515822286090259678840294760497309667380165205158775956746815620142284427265808679324894497422685681783509740913932878270863828451751275993833099081200056305797463480915271358123397493230269653103574856423080759594079228887564506883824898974420730112319610181464313489434697618677885679059733490691710614459060770074424149553716902609586390601364806921390344063678493348197726522549909407929894664869626985462585446731693964654048709790658229870108976420865145645609477211267/9170400884795135739569637458891440968740993235587169149244183512517969031306367801821133929648736326212944987971139000649950564683503156973249020802344978237971001259340815295649140107910041103190284330427076140600662686345935819780745782032996652016745005461900190642449580655852853631902255448587321761369133128293053406578744434466870195862629997463001057445115342843299811223003215942779154507830691362680602595779863778453066766436696511388663578898474440124863897775245525273963798866425777137486766373237425622541244825600000000000000000000000000000000000000000000000000
352527212076150827699069296010425562129982211238597391832842133804502711596112790443827244474854882653958132167343240223369870059013853238949488370513799492886004097657076341317299078791102770080071423759401314775324353074557643785439102744382120611814695216283591805954714704170691746634390959062068662694177972923755240996038140065557106241252839480314038628842974901211550250559506245016529569790754653424307112323729202584442343572061187429170467303821371261516595023073793300046168489959621743753497257263630044167091209799089261034001073155875789578584177200802532287750907746598885369161485189072630914542889841807916195378463646671460892510227146909438722971898518252039213895730148451239930700497226915789456811294189489722268393613257769880331618059278794108971588489991198642732002554331649903931204796122328136643633144014744303353525404209466556372160228835496991964886043484378337698478446693148494862945469287705126112040270876686329464029402407552526187129174574626370435990918015659956528326758628609733351363380634059069378453761980448022864484691771101156042972104949216413727988793792282293129380478931366742152522425419193653773171182833849973351117/33571003559058032915416528809509787098367028036837508821553107002625781029806351248906807089658093943000349011964745653579339027193368357047670015353224496333564241410194856634312372107037078470558992876827440335510905962175201849053354158866394143702900115994924217903879424864946126575667776746188467504020122556055209910803467625696318413013915894712554271095078247080751948925170172923325928822266594940501149982630925320160986818571458588891619629631535230409101756975618818922926674890211484944911554339147567718998989057556480000000000000000000000000000000000000000000000000
17889645976241997608380580561356432262305569437622940537174408661327985465167719079578094973200271998911684364601495642313224504951872536504548600530228100891716735199350536910271606283550732140715134134033928774260011857108813002331578401115065803131999862188612220569171077322606756935593070001005498887635478696277047309719378485616651807693703893881094355021554885583564292931514314338268471809638224097776664478658256365575740275351485506789390535150115933809046971955523052881952677344842932110283360624729661415091517829071371975746938520287450187151163474500082787512042261392033049101903948201919555677774950715411675269586390253514118292848103060598003789649942484145455147148649486198215394035696791221572460139611990224252499194200137619421925178617798028546393354229728771484534919370207892085771079019977216735349768070377750728975396249348692697680273496113940287953062581005321310717215680827103403269604014970304778773450933066515645099030377864569657664962798735743949525510603630965805772324513780966237264077107451710147038428017616435215082419870796677495514177871065163967148593694798203491528478517614081115177270477208027209573860409714717720390427/944926584381471242387932368994757164355355035294859697951200374874841434859924704609798651462544031579580950671945731518102946582236211672020636704879471768212615216908562314065308796020450340269798695840482006406736362773717766204234997249674439806459171443877723254951607825538278441446891238365365553240816752809227789052651212752461093807287733046240555758388928846389818198701134455084171175323973636338686492603959232744059478616136755214904296823079396137584435217268630879649800856137207087075766871514097680324403973324800000000000000000000000000000000000000000000000000
2027665417150706908676227097560336125179005596481552300145155277215643966526661852657271826498893627897835985561099444883072079516490477675554310656982593532970793025926619200738249509388877052892510198149048485303794593688439261627695095075032792740859084214518602747247176519398171710156166684230459526390655353888882449867619897221785887239342036816649321719563248617681877448907225258174300678347058126256901232509705558448302776162078173450963580910035828028460925257631324554986137776113011413040712745309871040301753338502451623621565009924910816406824206712615890500867049460698823312861956758518952636486158605591407643693396144953410204671332186857832158359668648427566165537339895560985981288646398038802111761735680729154995836568184009326143183641731838640794660298460789712075304162739883409934896211356455032188341820335693494404454739613713445761278142348662727044151344442293343346308259096559703110531404621640990880682570389873152580589692869997365926180636670095306139170495520711651508515366316246896324020667617069334938483144352193765980798777720916848250623759009990022972153064644307799400578015532554963937575438435763357568302555732523728951616125784023/59122010129938339898488033081354615403027615720598801742564147615107030646698964516695463851138557719203924991002189311020827682648955473487538035314478671611992859906947300621641429939675781780978927041563139062593551355179720994305272537987051093351534990485957574371963102989742364705948437723494393529838472385615575191881196502743530137567128019819295577012684008100281501224354864535865580579682742648319818341825055791422824786140742519030096473260060940946677411457200148966610728965271757210569755283067054432576426522328432640000000000000000000000000000000000000000000000000
1342763087891793940029622820226345420303542999747701450578928470785894428837506452695835470568894622693994956272180376367548718216527880363268612467343170624590647528676504434152923125592397651132219551408064718767926224750791931658427622231929745970063162437280939709596143887063470746415037278089619516240761764967003475294382190762349488307735876228901395791151539223848917984324247110253426545237063318222765078910005963961573242561363894699592005933858704348281131387114652453686036282198216047843158396787563614861582261792260113734020982067253150813720443460027422914842309704729177897708623086543608653560243631847419689933771388317719643069551506839553908486060592348768587280057123634699815261526642204622114661947696089784033830567276823963670070046228747320162510312277685887731234968918874685601519937956636030870925528236606581574978583036913635119022056997945221570302408264753249869843716770910152695896879011882747200730100528790826482344906245220222670826104537371187572315500829120150334204087102915387333378546093829569864706308441780589875089100099902251346872065488581237917890189059427030874684676905364569231100357339235196185512868280130454688248098401958761590861/21510504755870376866093681182015663827904788035339377008055406550406697977290057311644621493817757737956199930915493839651356164818478616026879446589093215716387175175549815446173313555727768626464381622922017984670861341436712650841586968969569848877829560403347666883256564860197669329690180512057752076215663447585939192380170029206293351510842269654145762125117556222820797653568116632673385747231706621166262987945419893323669802866741828180523046046818604725296810204176674739424873275262036249114808964043029009742090231304889040896000000000000000000000000000000000000000000000000000
4402599391708859550179292098077389933888975441538401821661186876362975791185313254653926290326108053596300946362407031648524280989451122643405736415720972712945734008207237319745109961633684783015321114186038326657466730181615481337223065493310138397263726930916820873984516502089533892222886714834880439983765521263322495871940352617554168377335291573417153923928738862540404711359202626449415980229207555132818105377518764718108737495392232281139027339465849982775847435665937956130191632507042812839490831419160584023407418858253183521904910678814558221380821922890492745923072061050233674072761310629797475932235442118697006051524630183452711008713850403464235499392731351013574690861540832910220572441144538401679442547711198662211630586209063803552611744779520870905522446021302353631642526201717900768642024829523072001855415064066107926795189390280046622993275294826421625115991012257439075711619778857521753713008372565673249480097722931123596849741700976623726398880280666135969835114113329572268829324542039789096788612124688435953331891103638556716055618349520529149509887024264527691335555854427827557739439067066782323984967945994044595274136328220366285721827311298524102429147659/38566491269725082545746019472395626757962321679817616743128367767174888899168733612009236799430055244920784516137401983594340058705404860369106829495965070646706514760460057682236222064257969624225510731474356359259025454223902636160321870765098490193758873555167794064517598803060689879334805928361373093905294647511795891435440847792952011257382117295341567567867911088412876981620184426672008640293830111183581000558599689881340784842679520056690919586570316677766440969499848378525418507692665677270071203189375897695304176995554202694451200000000000000000000000000000000000000000000000000
79940153464450133981866865690381124994398746045642769808113757841049412560213782345773010431307109918803618758246231605018211445453183682138685568900331376955934501722389764936579634592664920767022836739818345023738265866357165697287515982812360648747707961917676523108137128419416556592345448484041804759614541860954915559291747985796575858036359732662880723729798661687124094881063321144789072201962655019403416931945407185155456723940174738561579296133472968128763751244953847240074042259917822665863275329113606952384734791082333480456186780293904179797796581158538530906532786584365468364183229374750121037314314488744991468843251578965831618657953947251268205029380220028933907753366534180669604904999132279528343314324034415052121879327340042149563630689519968338231682648101313588955209082805037220417222207672234573396456209002535870277436583101382398977667360365967076886293853005150446841559110027776705269350838704594955715055938138876330647316677454731883227213199822862551165235758230800673057247886985687362342089100269509059796994271559008759287746568373119145153854421119677689654928491694111424691631217946374448095265058857884787693967232083426510142452971099012842832594846209/381133172810677456829666409662189857557991782977537979844974708605461317163383013577864483335220987412258567529048828757194418726697525858684877696023017533702569786890687212917330918260519299679847822168294822686956428052883869779166923594827377620051155537591048493658123918706788241090389840842357179187257839968464086717606317135370743199013849822771955633784222277489823628473820218983557608089316950854302087018208031417275305279134497311921654287997698340748572604016159132251824667530218013249302358883750996665328554217105508007936000000000000000000000000000000000000000000000000000
6487695957353307711511941622613804263989787525830974485214481828563797985833966704360895530803515200858532861752001568635969856558771482166432478596443705168844942154567875569642405426371796751816478608402722211643932937928433158528677328742173572592312556429167567816139997489803427072220530427984243742739940305981845671268732508687448536027580252544801248396573935715331382763002068580742809976719948243256830274647832933394724016140398654080048221466743607617656419317758926730161083814614847079828768969525988402739389206638010345079041972031972949730286025996347892583697145136057988149067096685936882344403937976492539499401065245927192571230306639669220475198061580263927681231348741644259773187006366482196925221912710458610620036396863585993402504798914172580876836214169699234138424725004925289773155898438079721677170176164151132431187354909082550714112088344762334356993423183615745314563204860222373623813284073441342881967946122413303073145006217463184173613656152923756997838163495408369599529733963743763693205428291973534045985885528285973333715612403520572142127587187699705301752722455054348852397805718895158322972029276471220990788381094232650581275619262573279582758294766621728070787/16756513546071504324359306099928731522954988701502810205544770474135912171047985713726958600907364013232823010998502673039496796447820732483284960019874803678675383136243788861142931498118873055155922534310738765581908817403965970696467799955748814515858272436754531027529379840664220000080168669666010905279643212745775335848676565880767142182043154647004344279353036068254298294513673158476179724109771641049586279723893974398909180708620425780518942605842161325809905546760435229316928524151189253867943079607076664076570532726031607381146311065600000000000000000000000000000000000000000000000000
4863236278541749847848670606695221750805218169524699364851069345598787950766924880898674862911946481267021282889690232394465095371835387699656077901926182030048871829508511540075671106731015382894211170819393317746098109570394209600576011014311712325490821366121681749342641042117527298937602155373699566754654466869234894926345004048137558814587401901311140360703949473643878973395265324743595446897321798899368077188058941512988992970874025284818369429426252482558867608186260858732178211821070541890936138537072450603436577741694528815234538623784205662582880762065581092384781149903561880916939837024393666709671650057515404206278026353795319901943075366708668681039602724767588939080141240142394521228206457138375221671406238093299696374591686910168553563715184109085344121696174307733642631936682502862424457156530526271113339327751580966376175401861736657854354089844507504379060152769802888290490828270774390298569449810950225344964346717100729016252471750017973396745914034978158673026785681267120302869186581087476916124965944226527718810140247648435959515020146191328655573386463773568138854859227230687909925053376755789435935043582322345995727521688818093135405130577757630676185894961611470244679484577/6772982775322102047906031525591193281578406433147435885081196225645735699537595825488436666486756534148707061045594780442564605124209140069743780840033395646920589863669739457673972911539648488894023888368400609048207543994683045355512284742113670827309913718936181441327375331596477724032404176279001607914031786591842390750035067929006078869981843108319155957714497178788387370642426690656071844485169697312242774264397944452039090842424376100485756601281401607892363822000567919689902509461910696413422592777180387619749809327861975703459338932715520000000000000000000000000000000000000000000000000000
3131470302526767669546672577808088240425430917389382011757439062444135005631054693062399346443351830032779159777955701618292561063221506938580054342353745721269945922799695131117652369289799438516965959103658328490474063273299780441724586469888247142831620981200879196557336350442039285385364696529002743678838334302906020089686538072885831470130412780414967321809773131244113303503521563283779281604212501333246850293629111328550719775478011123673562330147899033000556455616860217390268198592289818576085040449384454676749589989948014873192620477147560684211798141220159973776264575414562692850262648676082504016281402115990423899972980721297493469338788141661068952774261652491488156337785184252732866904119436798426909282278322235334260941554177322415618229767434871841751303483122679507938157412763581077423861165415238919798743559043266019604491008163967531429467635483633804445644074033879873761501158843373829511153781662423307777832986578544036809324013723305763039069139132017409966044071893218176501216583042486740971568682468777749440249339510948228628160583476393515920721146218910010231406512375772441131736172364780086435094851127112746650867519885937858719883947014793029991443385556386256888935216332290509/2340742847151318467756324495244316398113497263295753841884061415583166257760193117288803711937823058201793160297357556120950327530926678808103450658315541535575755856884261956572125038228102517761774655820119250487060527204562460474865045606874484637918306181264344306122740914599742701425598883322022955695089385446140730243212119476264500857465724978235100298986130224989266675294022664290738429454074647391111102785775929602624709795141864380327877481402852395687600936883396273044830307270036336680478848063793541961385534103709098803115547535146483712000000000000000000000000000000000000000000000000000
78392384527812387073801424340978479040291162761796160648763003439996981347383200486509479407771351204729827037763534009408845525285429886223737653528511854868536901369763590299622035959495956034181609587500623121853022175837623321815970172873407566590282576401065295440686374717857724820502785780109530677356386336149313978580359273763173218823234801252783059943142238898111271887926489406943843680308176557272154038961031775294973383327155771497299958254991115423998947774959827876297110256706785463604886986621496298625046300418682106856732280436534476047898015136329148096148910271495367671352775567170905698030167350607132656430031053194586206010683203477535690434880024039706293244918451174207444292063597800809099438562453698105866518366492059735943002063223613425940829993420148932958738406906002279325489571675740400466556977982752453411115875955256691274894536967583544298629013905592547450296582026158047635259672537975580155656355499878906653625602221119289097588311675818281769823139151868091227800103657400170104651975915393143654390867063019771799144659202370269857032578989428346637122672088997494242323154684438917097074535323107551586306704415512783302371772356128108340777267428291022041544645830104958284313/31306083071299606009437437008814586033320733814186661552470960072822624217809670659579069675840222103530916227089466235947378802724874533211614717587332666454233529796233272392983120696178628434779975365976325260751441257527892383546731272523375233678167792994413726621179339196803954774074265496510260794196264816136366006950818485445263278032053147628783775955623436599240115164178916372948550951712431339529806428629483927505057751959678555964939871399964189205806434718255592681092645712024522962074817259158286508820996049337742646550143224352960675840000000000000000000000000000000000000000000000000000
680991501837435953366296855935742198731673652450913873212693467359407901201092781732902318648542023817244676801378901103561733392842383203089207931741767989133163989302412886025781411770543760432042398400989137252913352638631521768159537714729264349643386654681284153385814395530891491012221403338321155052564849104970516460955929399951871972837203947082144044612600737780397717386197725908216711540147808119133847721153970594503243352142856707756976771411042931449531707045047460680721726591964663107757867918732226044505125850926593258528113036891913117482123168633748292953660053321746741593963214118948751929847733930880265248715411773731515905779515427675962453318567820638498075364464665953813633880437660709043560040706404500130973083631484664422862082670198117527703741316556942560357452034666882302927306411872086194216297728782367656888299342363146269396956680484145272768756231845599607399695740647349335399821829189247538036699619150849951498413391962324894386496259260750469448750057536615244470293428414822128567514749458887967530556891751187230497106132846159510420102277289371083329857393774689784902929690943228315751750804928451524641422852042855599425204205617401072628570156392349599452788860685525881434241950237/144628481472444436160889060012444253425837846906081869380137024425243772068053806506402153008235960935567709049504387330426352580150879957807205664447053071519277331024675129622988992076301868023168668562581631038094217534614245557843547229360071014245046063295857726361394131207909130754141232031910684659084928611154459931278880031274015970694887948826631385787869879410079672609252618653959408514291533413203463612583074123470059783273771149552052992176644356480519379487615926978166520836853993721478181076252496060114682875180489963076158813645896566177792000000000000000000000000000000000000000000000000000
383180765395872428508848019026347509853960537163201060437157245390831615699110522870023699663394682411966535302246217746681844357917007701444107093569355474014689824189481771289919235158125298959189036717185038041286903683725478208821991980283527324956193198522022919754762602449759569698112343355616287405134067068263297405530564176117811953080485165985493359318274904586096329594003652814416816236817814027710369265278087832822860439035592225687328707305894905621512040449325592056921019149597111548891528574541672294727568768170742606702327428126889754740140338896311464661380260795261991918673316599153892838993788260704080749547452150180322770525237437772779170368634915531869127038116370288211692320711069130104552966015374354158633228159229727383229846912863362710029764727008820925975142336874575599301947291094813521985541021290827403854888916616359253753541715937863789426549938361687312577512784708703849518509260073843509044815207433072268429087785188170732639561168032850906201103156356622432877119651053666950062740752427194985353249687226231350752415538040974790179259198238889333511344044876312310478959819515584218498369523078519251172836787299582065372080268855735767405093994036000884239424214795837508861942865999935617/43081422197940353766620416460611777474327992648137808197591961390903287107905215756285954307602500952104846240395047340535883123875061563559448271621966037764701319617648544510320468396135887460280998815962900282298099885189325998090745463379956198580529890499038147441613335794367047387166955195959293742585437027794545718877270273854308546329683347088371447630524127021500762436360578786277263366186327413104409938282552905453357710876081560189953661597434298109436598508857918456702427067322143140185492328362679673035132878100259203158091887001640972981370880000000000000000000000000000000000000000000000000000
676596966990252130857429961406068195017734580398221561113359853152414166479535185648849314222633100894274652577213969395777413264712058627916201679150691504709206213539125607446526483920091402834685520708570020033782565609824793273403019911829846926572164123369305480850175098593746156399154436880085448811909185467021029069361814816135510570467850796682875343125101471565973143660584267227723336542919559144850657728607138542703538855712915531803059222103802225890694469291782522211181835958346705604335180132872544723578276356557242933123301080460126706031344138964445670517807446072538297949169618754314865414363356368908281501720683893979295340654843544539777470125738741852250819142154816317003600797554005679822979103983796490121259567667405158015980046300052639676210020891680737855382639747066351883337890285288435406717597245177945242395991402630049919969109017913722707744910415293292588658582710693137741263241034930124362594180585735117009796082640302273607864199907371394828871294555601516529887525720583253544720134644159983835864470595558676602461612136392318243639768638883227475371241297158524012298594406680279734024699174148232326090015948760039768071840211943928687816734543026561301546011896939854273747072661024049542461/40088195750003543393934025705412779394535614912540220191854717458527542631817683562785953486674735625132855813481917525311081477310601126402043763515933769214123847244657646745230500225660741450277013770591893004082937784398147521419845723082969230732426481902767572491729878723637438989346032448715063122956304555053215461383688565593176787172926213317303686674174725965400931439117324366720152726093914431905368803835840572621637186235856581646234350591885588829025132286155914355271159659537053061855179542840477955463546509433137975502490830257686783293652992000000000000000000000000000000000000000000000000000
478061890382798945000968887981495591958039595379650971185405121786784336128284331306821215618214091311368849319468588675182927202331865960696995228453197857537899397357618786420663432324632887332498432565703834036771761777165133739419370209224437508497660420888104682932326383976883435100210957454763545647318032858738361906901929594244337261081518149231056009200600597060150673342669220265615545661760766502839542836927435142759127979510227974949451887320582581975628756961675168399770659460134158112617301465801596262698911422782923983670257603402570493220266921383845811696761682575140569373194299603052539706957325155012816242376419725772236539347739377697836126564473691690290574798625677307047690101419327714756076248321633186825296727079253430793823296991385558282685903191794734211574511628032261893822024638311864870006377360245811263381758890257302621167627164969705844973432429837764346377612058269089707867910988815267463573657150088158825241297278683106988442403223713861725002004429479921907614321698254197055743037076178802529941470101848581964010258972293298173367506940952849061185600665121348161803788318512621244843807979720611285683267176721526626596152145780194161158526698407522014496168085696356572290438068870938379479818004663589/14859547642127863434790276815861342516063668729492160974823056716956846165895545310974857279240605598797870850381481243791594006708788754365022524683720092541876186231563392439760032841345982958412211082164575808473628264655759499171224201959176520912511549443973519970111002568320902602595478932210640648874585548247952449572737777772414670148890601587023601764677689518211514817841633387266272419195047793954567722034156395230463926114105689318023991461985059851079106419694613392348458130624122810312145998396039940420810433616694459772673979538779120724954965658828800000000000000000000000000000000000000000000000000000
4226897470839697499872600718587136649371790338651341875663823929874510344924452311246059993559132537919604161994693574307809967189776154966553265138867668356641120751743810638640521473904996279138737701735661572030263758497095725836389573999297730732511244429255679013309484186996475472646493607628012117366947972151229811600022203058200622373932238928252333391657625704082669140225801548953209316885699788721270885209696297274772686044590742086052274150550275725810568966418586367802113707992995407412296136236027723802838246219162487185579339814275757406009913586208608337612089713481511305734655888069693503970243610472699658247732003127888780995240001555817405654465189171738823225753115358191090055454712502665299332957910733744939158282414159640016335543009569004063557834149058473813049146734878558939570796717379401903069006912325298214561856985013416982780130290594724950075458579496008252422574391403589092441407845750730165143040615084363619369745772036108945170339476351136396535782715460923896783591202787529017834913696915473046501470084300891112551158175508858106290129012330845461377602145939543403370201308543250031344682171188726807341244888361470891141412645946926805681119694295443268211969404225105994117106954675772540270805199916302258957/68615447192289622196487582224921335202175596725303002517342946696219932855639270027957500972621420413009048438721527791332064485378502952155928009979545899321367477542867120929835927648199210908764225893003145253207825874874435063373044874966693502965613330712492125813984565459478599857744883517375854260243286227589745231147073962641901980879517241888240183508575699119293490822865526329040739522875052693364611913264920570616190225224494430994907582974862212368342881803581846800508240263969949488897365362193554028887134258268448337446299367918266467859552049426207866880000000000000000000000000000000000000000000000000000
3153025762217175801373437922998737789282447193042141167377363702230155451265610875412271500928692503592195006540381443558667733017613880149238388262115531670286670805324172345518416923134204952468920395776544667130811915274265635326609187662643364948567483951940811238401065745376814552757439283280938616826187456581078441422787568918034409282436963275284736930623333952778752030930609524367833368785775578477795996700040165273320949665532760643514577475680670448194369559147180284101975076023874047287457393122826286630845739908939355613550003370227699688318886479963755910411648802139635271845464263059439243839090882308435922439195439721327974974712325060633336840760596970787004936973954278498776447771613082666630220556501503594648789941838954135031217131070405205950798559290848937690935923049315375483165135455169203633162711072171147957370207285846586265481676574838182680886894788215890224743643901656190419178821722626905733918053529066142325967584775709112316457578835033013394283173313053577940977406675966303391927332639530088502763552934186729121288253623603646539056433119921422760082294333935691314836130328529649475916046907300627924398436952073474206277687569331102642246561072374169438016424026292806803041266575349158145774475670287797025404502279/26610860389357540434463879715056448261017666208247947063247786283925295698795751680407865594599263916697422264060696865160087617807662884053516428218154322693330343464451074725832020635736389622007691085460350246026687252342606989795111316726213306367533517824149120098293144517328222205699320042390983478320439702178283802688343467250685463888925817288830540734630227658439040788693934558914930284523716088035319055057525716952018122130543057585851114788511779753287761116867394498284065354548345627868021696989847910333619025380633007392216972253518995361182794820946703155200000000000000000000000000000000000000000000000000000
7173529967977686101308441391633260075328343192061666053717456899453714765467022765179520630579971629041268121752939204073430662896921133854936266518066913836910739312834788963595026519805416427063639264635485766353232652444717072643484896824055536417179126226277215894624719447496067468712888370351778931278594374533782735077115426200897111581483913531267842504880874412509429850424766910622624729932987834998114443426316056182215133299163415605955830380612901757377203792139887087691515604288701893867042611921033701775700827639848091029968880490296761496473903699974813086627572049256680424742059474823859612757044774431110466424251157189080757089195261291875287118095349491602328733847910337172560500292273853556220397988474819546660025656104201502065890039360943521132625749467450737238926183211233674652217051029870680800738137798577801392575139363771562943161923029023193190160109896418616206170346918649179943394883094396790078321489822229611558792399954304408332021033830063326658623365838488095268759335058396078417171291675395930558968102696585255270649934786789720704898487297502722424320476812973868538236885229299932679649495692305987285857917446537287912047173570308942068461229671659401794465911153694897955285608923527907181863737256617173932700138011560843/31336949194507439615624664752450473472174403726832782461680593127950428214901877178848302524200093188302884458157876628412519178730303812261420945869698530403665812463737585597139787500643172418876257022238108449721026908358653991182723086576788789578407470589718003827750006983605714469431519281919622144070149793285147006045793267034407202275599042439326844769100556090577814432765977336578221903055128065270391719235742284282696540620927504613098272774951471837471667491223043761179315361516131811377382350375244899208869764288233429505074706525743968937328859181146837635563520000000000000000000000000000000000000000000000000000
11101564136900244671226477968850839327269552124199287165101995631509209895035964823081136154351737736990601268861457564714879691930108911866409640326148201265975152134452200045228141762383634832934105556508445596629754716781969709539557346075199321432498831669597443609375643615446712065315669004690587280558451951733288991465680988153653781313497985204309193431764840652973687777925659487011725507719391494617705175243349658154193873353684485312381994987555529823506560125907729421034575176204835611183556500624641397491449134181611515194579024639411060604050852354937598235522165947294323002170797292211098082800942587497372837404235490117210257393043530764873330993306803291161510440955174576254476971909434016918383469421221394481529353133682255632668921934822294300497590135822299829256824638419812411968096968505194877078472075518588445511383703894593549254370521731204187068157148190107287071083005174192011499497002757925838153734167766115031890991665590675668129822898326307024042281552288480924309246196025132419034367479317256635427127857752223479678397228736158087255903567780350784831020922558401677447029291160848383072846483426852234123371894176253301711347561638032109836538896028568711849971137160875854142310831297724164332402583545102139924484895945519463875663/24990225307012261971953846574738985174012499174562851836530093253935151614415421041360038721830454061557996466632230728987198838734292913575563539111278574878872736521714783450883628006842023574546888511405073826992717661096141790436855119675160680296704691736104230900610765062875443184483363477986534114891385278189421030137784504090729794219781514856678369879156139667169649484357678129169974429018646431797907320403186884934302304545802946716774571959771426908363481670215845024737935035133117773630064405995448463926060698103274760238224133052175570165211621878636085709373440000000000000000000000000000000000000000000000000000000
618157493707820033398998723412502303383161225535310597915183579585911575059456314382161762261170497195403534494183339866806360104423658549903988071581904631564422527705889264470852119142793220337499820497291620230637711630197940222934767208387756890682540937503662088597812610164793857468842492358657408146438471224981917971934658228652037831989338185838195834105936944801886576603659767990768316022205717952025347286791298676044397185381935977822777944202814812696892874120490096803606041292828998418225997641259947936740374818882843658344048891882703619620520998471198120533908612178895758891014959725490460109948197062102516264866469538961776540557304928289704395026638922811149344187944291930245540792650492183732943161649030383856456740347683645794862611145820367109416984520874153030306237449949542204219646728427813130726825439511456309892501596104274350205923986588521695408952275967227417820608598459512105450057949870660239085981461283758953785854515348115514371858250165672149720294316619894353395121928774901739896309962106212825127092437127950734649194204300046399365857278832263982037565533289204772223403440144147203520039874511438773826961822087104956610125523748282407389969195334317943119922808769745010007516591113874763871433616556440646606020851490650558728391073421/713880772210235080395622362792623746074910656420232250703053255929213115078036683635907410143297482904090350264402955896539916906819305086364978283668428281419830140573913189971322071094651982239936235972201900971404769793936824842335378090688510057627784906010247901599207359092125060185225554457554528139633268410870276915328007257657423593599966666001816985315925948188235075029955176509121157529118261429311739677565597829787253352577225297090069132431614489635074562784053915314673747387626695568625871847428378999897420326297388110869205874421668207567501275233869878808245436416000000000000000000000000000000000000000000000000000000
18849033033132178593103955434727597252909666368707959137082918345322255391893101557382637567852516502967896107818866323613389541648371590633310323242900230040018286308732188613579637533307068001933120334722574761709088533137572263975265727869895798294664983864082477985956230649930074119666551455320106482838179245552210223648125307095497783198046558474400625048236471636091766644573602693527001977083404585607924303805136243561657073931166552245139996469881690216603168621037361320451915149737209578851656482953901749937012935140318051282659341127224303881349714685202278268146956187169177547176441691104330666822991279062205768840848379295444337648009881986272686554541240404097274303978011307233912543721886115485818592600372924120472907656207186790044580888309400875236264619650941219439967607920335151894460655233378515575394149767387002371444668926229319054432351424435910546551145677319311797968486175677774961996488125310281551460515180224297080260819619557918233393061857041944379906552570240525973510125148548867589177035233826936244359725439819872554563876226424415863092806150047489728526307785379624143809796935784991448213967196732129825909278571784118965889748375087033414713417283592025953722051601492857295251613840683460962416059755628851984067572234469578410296112957623639/11118417515727160428803175050012047365969448988500358209920623608640231706532715415804527073929916200290120721099106071253143131241714048343385939649587184897585004590756658258901551295951012004697463160596214855609528833154281937510129044705749007415540800937518097678423332453784726494823066954501878414250205964272216319710425910633841177066702739840988847730134832949484004256041154378564013911431207227749829496178894731208350360962952325381780150467374030130165483756568112437490973629982247677123709976628901683223102189644563094419712503155658228687329179381000923669946601308160000000000000000000000000000000000000000000000000000000
133609669855366081271334012308949645294485014401050020419740127353757772960827559654037086315244904927130470161342973511628380364441657303986650304670344116558050247161730631262524634422537605726502309458486700616930887583527843110510659759694735535260989959816712303708354273874479324554267396766132253825230193834947985758468155133694777182204025027786578865382499942374803623734471181996139605527978642795030429508759652095510219552220519134331057508961475044722509113848059923769961809327956332359037158227110244745634613997997866672984821280925256848252556146444293148325254409006017154582938999855764897574649592195011889078706072262935008734907588763332178099995520675028363537098681588649644170173714280294158348537100441031836453217379296459801889884480259046969096421689760937263710586821940764459249961585231520203324071424577354953643519158900474559016589608409282786951066728394317165374650262354701440519273915409023078612664517008041217785146584691218013200017492680908094444247577437788106273590561591189753442402308558699045437554588040368724744565137225145618434978972639530978840691950074754391156363755052554428540140955049416160344898700652528532257103531580184191445658705497936535970142130863467523561367682563312776034978368247713414597103993782981460376592615502468339119383/40078766911471649432901240416211562957942319656879230229030209425217468728383855293027822556611801518843769674071256282447533493618267068799897834358826493974958349836521709624575723510860808670166931339907559687241790118459654840992444559687240164385175469120505915004928624897271348734857256999598852510801203460201222564913590610036412328689203931949114619543876407728195573741830899108237097902727641750275751483392092291556305447610562031160616805985768829315854013908015180410604750611301973972447241354126647521105020622544105891868362434426107508882292714306174014316040190706057216000000000000000000000000000000000000000000000000000000

==> anc/CSdata41plus <==
1
-97/8
33985/128
-24726817/3072
30753823105/98304
-58360349239777/3932160
31389874389657101/37748736
-567950353719214347937/10569646080
76036579780152295432331/19327352832
-15676381760169737330230137697/48704929136640
4535503192688023886208281233897/155855773237248
-987968155830700703076367426426445857/342882701121945600
2041353124517691738563083550656559828813/6583347861541355520
-123365446332546682355586698624156952600558817/3423340888001504870400
49275319040234381977130533910577400547792874827/10954690841604815585280
-27612895495222373802013424655085651989955498664028577/46009701534740225458176000
100397742010191782384140441916723487518419197811155925709/1177848359289349771729305600
-71913732368162585373180905023032934970671808038723363602959/5600957232984320592838656000
47160643399007025382100352786243031769170396280915811332300982413/23066982268322625929546720870400
-546883714484794975524143170460274215940498348298508642938627022829827/1593718774902290518768682532864000
88223402654311844993737645358386847547593216830031526240171213007303373/1457114308482094188588509744332800
-5279703139694465247130730853770848590175798743462145416543646244990629997170657/471230767363109260589524051317227520000
35989589259255819688021043715610031200287920208280646069121406284566689557341983757/16587323011181445972751246606366408704000
-6696847427299510078511851430697095647483713685113317120429911648978127149935456277216417/15260337170286930294931146877857096007680000
54225266494592213129702082091876376933831731960639612299138773032396650672843727344134001101/585996947339018123325356040109712486694912000
-517421690246834181098498310457691092011926453548318928275253060560257705570064194947723643241799/25478128145174701014145914787378803769344000000
16130254320546617958633964747705580419056673230084128562625834808088061944312387398210637170466854603/3482496144186164847190687324080577063786905600000
-2623783061960984729886887334461969093345756407458611803965942888549132376646858047801496193162314696036867/2393424622731582385887417833640832963839000576000000
18655937161259197862857341709575831907867616055507190602848961290922431678337946695075624894737877119634089341/69381156122477870574430559318717793210579969638400000
-653176144225821581392622910076576081632226567313310628058725237567333128746955225994485778743242255031406735048079/9567806984162682571522871536818985189598860148736000000
21397505842574943631172135428819640357471787251134282265718199613533635911749750491358103301207111104102388907322074331/1194062311623502784926054367795009351661937746562252800000
-395616812983218720126158033595025738314562084627098180452563345520923831468871204372815407622144294545728897752173988714647457/81435049652722889931956907883619637783344154315545640960000000
809366240975690305557902398125512860828894482389903974116095336099408863718558890443259615150407331542494012348781458239397589899/595639220317058852073741954805903636358174385850848116736000000
-113480665925390030975013032025747689991935045182884810897643638157824105168959718471219270148690989812704434358183329957683473811216443/289668757669980199640072403284555242102606911855886136770560000000
34826173461259199048878358884069515498984532938090166916888296706352650714600341819227901567573220085239230814889813457132149878555871508109/299401627927691534347978836034916298237254504094243910966050816000000
-14896122046167236257576046802202931417330227056072095629842531450135945327329237968555684181158252302291245788423133287757487238407995493984934177/419162279098768148087170370448882817532156305731941475352471142400000000
269524674828953990998664270304774426355889757751611431691955942061759985969437035360116783177900669725314151091164939117100476292350829850388588762189/24143747276089045329821013337855650289852203210159828980302337802240000000
-1063934961442175841463786460076378833282478751423087125995057051517738570924416897375206022159410995207207883446960075543957435334597237401202496057661097/295311950153816422215992559834928615115547609512698734635102974771200000000
370488482611613464843618335304976255416492625522204397974869108683694645304792014466960208193845273654878209471584878431128394197885545037702070688141784940619/310364422127370950708373437741943262240294379094717435851932223542394880000000
-125028459441381309227273539863676678983284195824563019346600397650962687153381281583108754220754127098698689562430226281809874817634112734999979767391137035411863427/308107226330080980157767085467456402151274056337664945409372716462086553600000000
557802150585164114510545480486421034116340611608850249900955204430650264617763575107624939934928497574937906134477106041906161816872406286830818471122741675490695288347/3943772497025036546019418693983441947536307921122111301239970770714707886080000000
-1382283195016979299072421849825962220994756366166406240766747644202943830048381631867998044782344133208476173597441236186642600610272332549234128416908529119514263574357242789/27363713787050638188534735861331266435982690345016495336295797193728203948032000000000
15230194543044526124096388086085568701446381025851622013225211959156231316410912854767878784558351539233799572496345013107785844962608067078532142773323106133072743648584133208113/824308288426463362810480870636517046843947527082979666406483049256584792034508800000000
-284397234600748519509509192321380218153509965063347455573204659799691427524753558231790107176215182864382120420542153516247825937566378848476162584109091820607451310027330259206516010017/41116497426711992536986785827349470296576102650899025760355374496918449426681298944000000000
64433940164811221965201850869061419556788425761780284088898346319540088100161705999193034618445360001635642506530153726420348912525189677410019691235875753676955406580714649116825009342299/24324381670928775416839241363406745452764349803557070701924524072126544870910617190400000000
-5404413861513255320697683461495611911846180108271997534384320133059535841008557375258339765140664720537116588168656035363850444309963160288601896194728987348216978670668625584125763304702236362977/5210282553912943694286965500041724875982123727921924544352233056249505911349054202183680000000000
3882379881112724152268356672561895512755090521929831114160713928365144528148200476630282431283836030896266103579305077966030675760595373400930190668749895166530594918748902000677731821023308168863301/9353092584585186729256601483001730509080105033537893816203032998535698416470497299529728000000000
-483520448002045624450227409670275244672481907206551065167635067995398098911776130451392267721698926590740008520692191067180555670094937518721109008383313232374865150068330200052635375073842768595198208629/2849550894940024478620944040750092441264405122470754368983912187854275232970537280030638080000000000
3921388611156736859834807145814977074348194794179566473649755451662932123105469519850564697566937501962221032545062613011577373950865198220114254399410483802410386257906287797844374102098422820477722569060931277/55367913709042651629396391089390596170743897291655745691105007374883709486710727565907310149632000000000
-297652538174741170915420348119275637468427620254445346483967208602977007645981468583424111096886368853167897431166991968746135048586856685875072718687809947957338995797870899804170432650440815359073089188108713426627/9865555533611236108510629685018688044968912608331387414051437677706551872177547820834393444843520000000000
8448032543305691900814924546118711564325991187060176559986313583470679698644783899167348047034423513435496496639123286050116093831843190016288384126363247638301507429259346403020537929555583982666957959100199076734223/644281177705223582596612550858363300895928986666539586223767358544101346754452102585103245377536000000000
-5417120203565099845728144167998827960043620786944261428630717219358893806558692677755663833271008308050042254474563036022763867755763046480540756724286403331929270432087720130613721211633654379088927463216963931571241605051003/932139225996783740105172758449765725175167995498763509773954785211515890575428097261152795378057216000000000000
3869052864061827698871666078425567633106694699319295232214110099242306041922420444160809239164110786154407030336879161367763546230699131932705528194671832424689318783981034400079391782532572170768354359514000840042815546634042589773/1473525688455715736358257096557389658356905567284445356250667724462364319821636736150430338933632847052800000000000
-7085438194526808908725593286310694446108792860893990946307007745875925502759337880495319909697820830582757460030563942230700002222245748811188127523430683200431737586694126827836533564243337581056537266368602229494576865353000689320349/5860927691418606681199821847470292824984314826722371773454813463152368401541969757296270766490246971392000000000000
153039472223914789155367052936234719344429996667102781826605882586222792766278042787854632189208954275338364805354292647781269110125282862534015964396743650593277897623621598332058016714652434522600301315484676402635066865824104159439975100429/269902753303056539997269235862223948941917678948357287013722305754322347733089557687202024321795661328967270400000000000
-160811871862043167547496097816617443143771412608333698764666948021652641842380273553411424928687124378878955320607691603323030860936185989042164652019087764769721996506036871651795803097412468173445967661760035472143303458317204202203084428139759777/593786057266724387993992318896892687672218893686386031430189072659509165012797026911844453507950454923727994880000000000000
1000864343379325230281833345076917275259251016615043985356285834081320022208365385180610975046750072759940399436975710771851958410620991187279251559357251194689269723105284394657402372015979809890861270760002166156247595745029491915431278319945699542667/7600461533014072166323101681880226402204401839185741202306420130041717312163801944471609004901765823023718334464000000000000
-718590846442368489908889184196979363892726643935780989254059424251497139331464163958428057945360393937311655775591029912283690301003509987580460865219074545552559152042467546136583738592177620739291462968983865556976334945370940907120668742362340272646985667/11027578733354962888592427531164401216289295759400402689891860479587800754739479912160625428930198412314413147095040000000000000
369297496221749598925807723804487083353082421919345625195521144876406672104783880971517029142431293697562639353986787697403618081027890094313863325052281066158048714227846309129866029033055192510054531140400940983816182982168007605057283369019526030449101975354253/11256952371008746116675150023812620761588113111195931065841611177563227010438061094333566437851946539290552940554616832000000000000
-1308726388170996738730362402056411214855186417818595860045560696354797799224523647543750360793772111545222363981244785165585718838147204355318858658466456108125823551242299961010107200679687535837062773281149758562854566138741153630995469548843635234911662743108271517/77907353652729152009833882862750102631518905989508496526059244513340808635289806987176588836746609480134032081257758720000000000000
23857004099149551528790770908405820779151171574849151548035043781675749675520189105917549558474084503267884200300691015144473955121951358796798199813361647691792295608900473351602534765741036054124749780479584888109635812060389698962896867957717432350855524002883220728299/2727673934947317133897242769406403593310591343820909243077086019667085252924970183456912098566563644857398582044977528832000000000000
-28806460795362406229130092617273020493813814569984426865610821053054444819137783538824895323671207675129143316715475405736463138615924340492190251355150698729727722400413256223151321932917610500258156085976010101456228242305304481900992511950496911648539442162913436278136553221857/6222915315188809309273169654123769157778783091793022347156064045268488296023026976538599261669758299377669125077411734277324800000000000000
5106370573893624036407446947968884270282767447294213631200042409557516215372102235072857845571179058439570646813215871136340196929543506794570845824157564642857347686148612402591606306829232696359086153518428972524581422416175710029910576746371063391031658319996356371235937134905697/2050874416168537818870094450794278739042044128590922979527845691995461923473369687948933710158272502652042449194947654618972160000000000000
-2116655200315937545871316481092305923396172248106715111914533093061577828506981888896414669009163572754145250550381096907667434196061758367842710530336214780513498167776950045156388323566343179731723381862623207539985952317698211979749043981484024061457176036178814747641105082741978558323617/1555629262152159306369344042816476309138171312418786898431461514292397778193020375703025197829252858711627238563351694981582762803200000000000000
2270025588388908360889612138675926880318031310304732195734761289062513655078186875816119517313431884996130398532940890087414903705963420527746660208582709318006118631264072466314911787198092382623345049001959882284487407805752621586548440392916793785236657598139734497364065545345535045743719737/3005593140460020999475864716686927812372617780975165630177012435161160990320099744754524155805952693057936400545041765398378771906560000000000000
-13563587256808216908992242959119613189471016343574320126301864607846477190171897671739443316705903095054218434420683975102728151798559244112974163445721912023374644443980044712506253272280506067747522904286856772338832842655131852167954872754145944785218709636756902582550719278978561370115545419403429/31859287288876222594444165996881434811149748478336755679876331812708306497393057294397956051543098546414125845777442713222814982209536000000000000000
10656140843302373512672068380550098490496807560206329268157991824392574734647104076793823570798237854943207319522756026796246141937162123609133539954964703342246715596733932324603234617729875288124842293481053764357065688667089380000939978769349157224203259520808707959709023013785221741564605832415983096461/43736429590169278377652951080518833708746374711060698197334228312485963159621189053749514067558365684517311961083273356712280407577251020800000000000000
-40760585235925957229714140198271725831869682432487261853846390401862871747762671304421804977079204461447222541974050251125306419945176227005451550667710153805184042609237744445035212579804585942190362748910347812917715409566345942385140781570811193918431577476132688603847752224301990861811829311850475356829191/287994180102343159833193879350836546288551066893470936532815066037991108766055986889554539806035430060212275321138016206360961897560276992000000000000000
3534955336319118214420556853033299690028819083998905640001090710923920449259162420974922131682293056716751955532911378370802311403848918168676959546261919850766260268360723904818226762657403924353545432673960404108185650972189754506034388654721152758590986700211879375329986246380511199022755921916775757053611466657/42368249453886773642756006936418616638309312039036287784622935642086070039651112255975077441444978404499321896546528832038516845059817812787200000000000000
-365398008231343101355264747987473434792264937857141223162127277640408743599282711436106583298918554852644715203731711258651857241929570081092305991027403573883151890499631767808861602697296952721918112456419630032080747965806876158726189837563583499356055561789330350949390894191747734487839297779561885705252745231195671/7322206556336795521417928088724595373089628472966462750146317872689707415465063036774257402799007751055098119154357040254694872935696743530496000000000000000
74831178781935045761735618386724042522466760009047461408748327330314751005707542510044727246358750989031478597894586601641929432314455338946941014511402564288747152942178985233059631149786349927287774609603495773956918263794272867872557538436973673523583804735090946338456512077646941013693115928134767376388526940131493167191/2471572949609297379312269464651976523727577765385314157539044013523620963741531346702615547052376795638901533406143799849833005937687871830045491200000000000000
-3935387307248579515336466043284115163707695408014630015672032028669070495658788678771248604445038655482419780401989885605365066793709387738675233183750506147233175813932512929769784598499726931286096852560668067500302298740250477454213417660088297903875366359022243111351570031851626699590442543755444087353515231869770584289747819069/211240210323399910732239966433594778437380787955516906996610595706779212104837522533839771793167102054435776717417928010561765099934689090863020113920000000000000000
14991648605350422332970039860002180987928226540267696874248874579116505093084036988515252193204958036504024895520645931077381979719045768305702624187615771409949056056379977773546487764742237788043491068152560772871770914687858159865169582552785941894253893285281171371993346756315828476627670300595487700664238948795507239860911087741410253/1289748228150550494966764339056956279227272138941204027358505653147311157427295977582612110660361058303563078325866901261285912994161237713173255607549952000000000000000
-27689493540463206248115714473456249949422397468707626095438867315596626369173286679911513409588940046615882161777381243571358656685749944823315385916581189953026932178522168728024596626838158512867832063756794752482457324166133872053743355663286886496863660484123523827923312087453507110774819833665928295093558334923811432388233687145840544459617/3766064826199607445302951870046312335343634645708315759886836507190148579687704254541227363128254290246404188711531351682954865942950814122465906374045859840000000000000000
300275742641125792862299527977387295632329023923187430316114944641437655602719833912663617103862293813149631856000428586999910291930981779587198871750754847351365948229519269527892238555400543790652440351792278945745175605324419855170137872362556640305749658366647460972005301478440136892891216113598954696219757089063347375148218296009987485407100107/63700296488861931646267071630497625786383763150266369424371634635901941690717740533954474256340758280739179420492187434180265161092196627442851902098147115008000000000000000
-4097148245035376981862482112784418118907257771368030858169017632196365533877947453136866472956035139597445913729460251521153323704502974150313540089077218373087781233895852025109903049362011090745464039057968644839199632795938053115485430403547730378090033786335035619340620949392335094025005102418364017351653814153165654300007797291783674051334742472505377/1337706226266100564571608504240450141514059026155593757911804327353940775505072551213043959383155923895522767830335936117785568382936129176299889944061089415168000000000000000000
410511166667901863004962183133286717204208232073747368597290942746903653347437761766076079494558427012591844603254718434274464476842029682009148827908611517294840226229476516097739562105085478822095317354515457901833021771944312125546003420141340574883019413800135302951139851265395042842530853807265527794657366438977167339683902722506894241769841165721285651/203585828678295154758332408154741848821163426258473342881195752448359447185753219308518329738412716327528871799961013556849468229493158082400584001499159540531200000000000000000
-70324764840933809333319505921362038558238862257852062302883970046841543886987867620998775331418032484364205170230938574817002051555271774207612546150283987676712458784424258802680721199884747567577963512068120909133055772239105646729711091102892937844028997242559740010759864736530066531093727066714239148820191651170867837994954216296976112736065145151603400878277/52291873239848670519556976294349995887796419888112119712263046771236481658319988775776946876093792074391227553487115904636467316076015299879057006676684239273984000000000000000000
56806524474159372513819767911812313803473927720605938912128739814822787564883095818434851513650757423218102941425773384495687791244197809016435201959323872468920602313561839774154189681459162486975532158452881509229518241824649582959669302285425030439774320642353775717030385679877221028726494880871967828561496210986874622630977689307523425665335988934801626841885844092173/62525853001371566008534848656545680363001991868710676926606392939179047999891803795097722216877856808719845428507015173793784770744472963000027398584970099721208279859200000000000000000
-11164891082389213831580296889410744995490638155547640053296255262225859197001053465554263712128083282160862337309066695511497886468732846091231293406364632003860952633921527470688486453254494315730515572067598102600849837998790653751501607408251050480088120472760237934310848762684731445602727507699959280325921970556548241344005141741260331514426070077403570628856203478240490627/17961972316757649871542738341334940904280572209556885371643291062527799243605281817500800200484911592323155595825651631744396352322957687552735143593500501374456196759552000000000000000000
28287003409115788350991208484198938353024615838314966938818053546005110966948716529077516106160955292798226481939730322737641163496998777442488620078172056567127057509454084493792800986365805168302652439069173512523278801544420608568282552346620037496923807313129242374151748051441303440781089074896928360783948489455243725060790192826608714188633145489958385033942088721314865463117/65689498758427976673070585934024926735654664080665180787724035885815951519470744932574355018916248109067540464733811681808078088495388114478574239427658976455154091006361600000000000000000
-24748269818042829715873843863606390073144060875486349377801056131667759380584093202244000302404370583586241262929098256181637476284722400140132400365384552224962318967416961530195558616220937689606948355187608982125262432959749254090104517876569289811475422900096368658049678050566429372424791803038266864217517831937328555998538326397727865828624927516590812134653227568097158615729964367457/81941080751263058101988248894102693610055627974221746514606962363966817925387807228893250450596127891250849975708956691887396607589147134000573506262061807230159213121335459840000000000000000000
2305298060837101299768069843546291053438082377114147826675840509325217653084331074446410954011348039489900850309256853311288494965682592188829026955928405017733510133207678092347439491611488872148790933915745677306792308783501619397791811674746903746301792135812947911547704397214933552898835124311828072840430805673330626207654892435372229776082089113658441511559627522582222819435549016665522317/10750669794565713222980858254906273401639298390217893142716433462152446511810880308430794459118211979332111516813015117975626434915696103980875244021582509108596888761519212331008000000000000000000
-5499788829877028459650723358139527172114053302455199729960456049749724726297302677486266668768434703114504660991780848916302389266512281274500502763448856283443985498178730244302879025736305677712592675741632756222663795815825871014121984523093404459515589731134338194980065410012377723202300176028883032116951195808120462051743246242573680150900208287213525983689331492570921719938676255222385908157217/35692223717958167900296449406288827693442470655523405233818559094346122419212122623990237604272463771382610235819210191679079763920111065216505810151653930240541670688243784938946560000000000000000000
537522041221045045560749233218593653387851855396070511861020712501811898397958528354642203408107451122372040020192741384315488239849240990499400499003774007774037258817186851018349561879236207537408593980815901947352508559209870782850978402239171738886551077897503437948474487207447968487755642335043972535442402038016591199629167404217725884769999471979421836387116777513661256559251983132921109764685438541/4797034867693577765799842800205218441998668056102345663425214342280118853142109280664287934014219130873822815694101849761668320270862927165098380884382288224328800540499964695794417664000000000000000000
-1344731293711886933921757838599282120320764123260555763458668145776516826288523059857592910246623291775072665433677226317267961072308204656163837274077212837283604064290691237749666343774129330814058589263951621804521708680427945804513254075223107560695631460401385513882891261517599559678969112426214263651599368388720162631245828342480812121759946937093967400074478231964409573805959841389203792774774212922206177/16309918550158164403719465520697742702795471390747975255645728763752404100683171554258578975648345044970997573359946289189672288920933952361334495006899779962717921837699879965701020057600000000000000000000
479934841406949447195384621780068342150625162015823886897763229777972981356413901734763372960365182796601196922725234508207214836874891805852891445721232712141232767064273050940905063185937240436365288853287182841463181975444265841840358382643337280899951958799847033130865659956151041072018295962627535292758637526690981299418960572665962212188514135622102998954218203016360141344000730587031588950916097940086452563/7819668266556666975441806465672506605939570952497983955320042780112650885902454375839653195293422572083655979422747767918114658381604570888221695167071114016968592490827538269269896724480000000000000000000
-1727027419594719252285870770282173091289651272331657658793109076920428718127259221211390679352600822177400687747193528606087617651616445063829129290916933851467224112883382180843280547093447065017535562069895327459035300871743147042620683235126078463933965117004502164161779091494129264137573420368619733058924366309787293488825464095868238186142506639476489125824968445413463711291143160171069094647192669218862606019562193/37368286497158548843982098687344845443771320021611896914906439842417756932076245609634507298235687694230967684250064883664575101460341536939331580215616965720514600172913455128306229916467200000000000000000000
38706634916485784862496438674229152042228447929294627560031775522612636834932295872518722226586868767634485972025771132329778457725862100836471091261708468579829721141661217575447374418806302574951753005026954017019484166775223991761533337652451935054176184592563264805696899726046116009051642943597282078941174187511190449421580415500983647525669497488496572819928785101722169505709842610785449335193499740750658275194904970316237/1099644040409184048541630014492234235842947388539977612894334786530795816791594094803836573166641228915673532237963509344574184425693762475821098277321003573650727242208358826751693088997863587840000000000000000000
-327968216436175152702360889401900692482954139898279185455127639051002022695741561002926850316050145423454026630234355038151198796887431956913842853476742971896185891897857551899857502816498097366397920459244324552577102435917200034271955207506352494099332189472584524060596637475466044902385809372021666720011963189110609355289491805605156528204433197114486088984122720232624222996042693604726031500364717979292799380313608323921033/12097107261716130307896884362277791654746600691582497093417772188195115425646613590789063964454767249797742877259748935495255374712909079827579300536334813686259000776436246900537461556484505600000000000000000000
216418589326525313228202953870619214683080732290773006073428397797212761207392969666462987597177341478250581354569184769455246601608009462632154270954781888416732854334476146851883184830744676913383386733481087866392692602573125394650780981621090811930655483802039071755757137750955902118347774012726472342821609731449447153367522542312945321326552496569851963384853560980928821976855964654804771492573048583093039316326956494592140633726043/10249482197733892920806931102350890157500519077475165881348214272129948500364414486549796015784490174387834173935811153280045634617957279920089596743378895854478342062648964889927053548070268903096320000000000000000000
-1483356901335415394071362839558354681849329431609395255130483184419806660344984744305266038606616589168991151883122306078028571185762543312534130206042247608798410471544060441110465428465516260527776614693017615205258764561362166149818044784291703288499688651199862183038451808308707794803641572134768358545213963170451031116540367997406362755091754798676011736801142540097668322095360923584050771062253800385796016213420272165623156993882538868359/89215058086361972293284678551767313457895822578718617801996195533931116946650251313359528798263257952714973983563017082028918958718045540869649446435845867394198438301840120476669396535811644973907968000000000000000000000
4799231863717447859490838773837827309667596072925828242552038441596686970194941416383203383404100664334290794221743201398658545230265381885649496203882008747567109543845296202565683029767367115740430122695584808478012890421828904098961532160707277486717639824438499253151721823934498516500625207822848914991437434362992859857274073414946247114013162261948491535309901297173856533705733759041277299337992195942848568164528705053537037868442931142380301/362600841125074541892130381398395457914828447686086137371474573348952208324824838951392581872028914915620427273410504961485123681435552200682215085057862867526768586692328825793291607336907449248094617600000000000000000000
-4784661612640369933995098521920931871217005005444788187113711522201581225817837835274458954732240727970570167547666709301427189780441534116920315932635439620543583250078932971915120359850303377986401127329851165509485408247960344027724201665769293688828738743970847429654532787996711263894092804551927681888471175479669710802111650995595675845056120867724323095479939311326077213573394896969373689667126548806180904307828223341277930489126853878777331460717/449265486783181122524453394906874014061636865474504709732599179892362712942276776469019303079475537938395823757598375191703975153572663629502607283876010851410335636025078317559064494662661066546191794176000000000000000000000
1463653041978915619509590232427679078598794222336337374479655998562089783270894808207493613955062792337694370517348120704558273744397172998536735970918872607635876754121797159369975871053668381470109271656959863813104715091453232047136129963811099840219522753331276536287600845904397636156189839002802389091333320006472851364074817318210664495915778023356462218701479674293196865821015994609350153885018267031033130353490543570151985196563417111143474445083844109069/168991392559688292510022154275578623138890331602981136367801074556184191418322586379532198461065955385742764464750131867709526935606418853302857530872875032162338313625087619181169133293157825245776661856020070400000000000000000000
-4571077911875801946787523840481466880036122188691690831016930051844522918148542966135246977531008694037442808305330329855596663105381307409020532704718409707578271054043850479242090768490825455674767595590620299338987984479775382592897612808141462427039137113877548100375010900649254139915261862646815456158291769026780930863666974513205754118632276166311987988144621993165355122039959245340360613382645324225099145388396334049755795100481835701358401471986525796727170977/642167291726815511538084186247198767927783260091328318197644083313499927389625828242222354152050630465822504966050501097296202355304391642550858617316925122216885591775332952888442706513999735933951315052876267520000000000000000000000
583083311249854932479685290775761469915658908753118754953533126421591527418001934857626386970164087486797557647112843085170861179792876628414969749875640012805344780719311659413936192120496262062324062607598105517229877244909490039847202081442682858896719003628149021516419475301095526051683528911566005260116996150807795377598869345855080008130931393360423589625720277010201792924879462106865510709355788877997260521841477344323856189554912772720788264554837062275686967271629/98636896009238862572249731007569730753707508750028029675158131196953588847046527218005353597754976839550336762785356968544696681774754556295811883619879698772513626896691141563664799720550359439454921992121794691072000000000000000000000
-1779081880801577878041295841079002497863412861270037208299400248965242645156297766199869104813041925739776108815738245848402294337965618134205814230451462186548570009887011802042230730682515987441664347871402572566514345860373059641623732948018521168983729401816838789123166353553195552858088822356564145083082100046591894610783001898613238560521629668696038812605793264611471446545273824028016382123802385724847824568508269962461405597624128530941190438068206824360774413678229411/358679621851777682080908112754799020922572759091011017000575022534376686716532826247292194900927188507455770046492207158344351570090016568348406849526835268263685915987967787504235635347455852507108807244079253422080000000000000000000000
1242910785236293765998307629461661425862082252301439795810326949294920525394032182772306395529431785047560688921331016335541259072288782069074461831567220123501031610606887804254543734846930901007129767868985407988951234717399130767137729096427497895834989584451537121278880034165842089650325324434001225678731930251302436908428672521522843211191290291621858974072264663418968641267897889952375816509647038448559952040700234595444969345883863292596817759297291469324727102049933354490631/295611376067412690478598917976893118595387137947670210866460120641021734961189923226595906616830363692379271335420722236212299241600257517130400083764516702748851873822248982606249485286636994469031247592389290351394816000000000000000000000
-1095460001629733895487442594718019793242402313997675203324569864317476905815242734599182004471978184453918080754126896746520644216743519204070343769238679359325788495132554169435392252628152206466870660786657965138860953763506949633031344970179789668969580632135064146763612110353798344061764216895350140534031022994233088663869756446807848648804833406568992618739013234304467994088513982431075635940549797424930590278972777653238946494860714679844797648493887864136859726585531198554589409637/304271540324035484791211393320441536717618197763601957889026839668251667478362811118304631768422013783648973932289385648202744064452772103547741381993110994885719647027182473927672005418977909236574698226081821674365255680000000000000000000000
430520817601747184483859463235017314720534646241816445486486324553758772604376461708614414621462609917142371258627432764144471715396091626990486192756279549758906927978414487918611395771622733112005198347100442416577056309021843034826644045306711873982518321172387951045454574387011287512288971725726017852547186056076676179900884134235471522403339990316393550748400674979669704581697472626522472722275226951885185791733940060586093723426274693926848642868497804862259340829191851306364882462542111/138260987923241724289126457124808634284485709063780729664773795945253557702168061372157624675570963063290093754832296838543326902887339643852093683977669636076071007609151716152734159262383561957099542873931579768831572180992000000000000000000000
-544718457866147624964648925392713188891513394000797301148121892251640276154110639699119969276767129243982355737677374234596615877113676863482931259132313713258513029428547766297840441866772485186397839790845691007363817999523992876054294785048180298627314158997264084149081693244604530282725455338711924624103311897318544104557722197454526560261390568458914926116858021062066538562588449002163949725249739794835792500958926420953209900568069007028282073241127486500280618523802346512450941434804918275871/200271131137837751871211856408947056962273302177132191209339879133216039904965731661625972639581929547999079741354213543183358786320514138617569860364003866597802984946241925222539310222305263799657877617911323498268418113536000000000000000000000000
60145705834614037110434748903688133974892938051793338312758589702287848510308641717726332819526363560859924663216377076165133606764874300192031131864300121511483278343778459359701473031626940851701341391854894338928301555654803707709760299731171473589137531264154747037060310249280601693714836353998891690017923059822866654377802693830854482965499682781834460232549959815491667875262539182483949469268194450446985790427469140630530110544588910047853444966497566381495969570889065823158826993493263809815292557837/25068818677500157887827821398876102487018383236041215755314393766572837865480142481305034149576084282013056007176168867739851026062398564992971136729147965599060029958854865244576224633490928012963895036095479172101650276311000678400000000000000000000000
-5965317613199155605469218958613177388804792955305699275495819242611103955178096988327468782002275995483076286300383705266656795845321567838930381079125913693532987788718446093781695091370831486235548062037033820291323494576848657672709733540735194941810252212019577170632042137008336464108490415890641149576859185728961361123533201300744573261935948131629009664387753660858708587196761318579147231486782339717534907963549056915781746732555604378780543270916142213869807484788725144247482890432729753176405931472148941/2791446836521639202644611463874852493149074025202427267889062224818380865021032081702074072871715330861994344582859884732113141280461678047865975224975395088327765498121136346152812040269800632794898582397658761866454030767603318784000000000000000000000000
109731539472492713146951516872252043411250876774198376781004416419013935667327259947073088808430157254642629705280330741474746455425408754831575453801656262508523274445258857273787900825370348737532798871280380108729473586316338484445862945361817836256325210594586798150215608800800649781467039566422114142935093302590261696584983107823311945523948317649645265656128187999006936184101354896214496492280602542437782675296998581142738168158957060372854429535336062085784430953409473991935230133710725542645964158053653394721/57097607585037967584193833424533859899734946705535894361924844869640555846383688772834982232081650993525338141952663582454067070549988237226249954369197715879788659863229941049812734782502021714257912266132576295878352746279003697971200000000000000000000000
-6628864360718480493173213785408228942672737108608434490313999267182043863945107043541727589065647179495781920371370170091889563476920060311072941568899920619716467805838746186689377618374512587754208716664214675905832358203529823632143767629680777688231179313720012726494083171568659801089933357588951913803046741394860646617625975039094527491115526501716753442929892855758092663860424821671529576205800642354853760224105120283309460163708041910538390319964021443685366063389108285106065995226886544656125988369271997971648749883/3799094500473947295786202327120826615012890506586235665912915204431557405315697860348314975673559115053406972581924068470443767925752375236917115384923144863959411778899752182903855753265213465850781720360252787013127028518206130261852160000000000000000000000000
19577677162214626179932529299870468926342688469578514786779095567974617237443236456395250526442144479529682380160839373634719640049640842602496758610513263865474853387147597778154896347639901811242618374123498680776607181976297013717005827278445361202996374311831823999204332920441945927347559423026745057259723340670135173556613091595119368862383817600994177471171846923461164033693219747886287051074539615517171103640696619688443175232618747053420076274355198741011661800629025953361805300360957334887036191359824983985329984334562701/12242202118327247765941458378914151684217538368423485809837777954760250582889304785186410177610476892348098628447992118239157997763944453963441712616376342009622808516326561434189384779321823872357559015688878580871100536697067434155792400384000000000000000000000000
-7047152066699352055861187475660185657604400036401003191404876650488179359447299045403423890470587574796895213325301592359609027267050656268214487683625309909667881073232493657541771381568401309889510997725077871008666891818968038591158504348158368008724716921364630577070196573837532807035549564472848954458035130893017231071079062091142846644396626078319567016879738664988771166325631062247177874019883560264500733348471722079990315536859105584262301472195525154417564946315695747023489015243555592437312150936761630250085349202962209803267/4763329551494601858020858351068415382586460383350229024191426331488533863160565861872530505470258281749987466341582387823963293675425660269411866363462794891016874586352516630757324259590673288517304780649854575102573663369404419835162861240320000000000000000000000000
10981179043432512236347941148271657972801797675522377039176196310016795229531963586731646025082809357805096707250132266708913430139614072120566656113329789694267114927261116621406366973749992930219969465709222782398396199343936447553125111499077305654795257439917865786483490955821423566318012356530276850447706487309591648883928066026117455211960833883429733083994229526714221609214789985609613444962413972740543737828640588748907020726672928875654809163762029543246824593541055862833970279524756746707353867735016123368926030100437407134992703/7949198254153590177108031214847097418103901577411865960652382063997721832392979447100356439682060528490233692732291310602097830217953551396047476368454855600390584033133330651223460889051757495007632069411100593814725214514981493610779250786304000000000000000000000000
-4671684155302525786579929198007287441588230244887257460249839418718732125753726145081212754192000475255821788199726213819998917884494662974679812851636217350814180764384418888021114452199129225039417873000610972522778514389256435285439094301831890320600693121545222761471845347696159534381852723892179250146826211488595652250457046637685613827259844377870098914503644071900455043883665230314071581221407457506125038544562644258012776105210754924826708300752394375251119906059188031314267029211233701928908976921118013425258217062154341547483264034511427/3588730590732444996647778848561752696563699944499129348658014129554113320776075604861659463065336351536694557041478903645676537161415095852257055413163777373251241448354676849745614155769689980955245560179845635718879818571816245139170380961347010560000000000000000000000000
774251783163901709495048654086618301585565626362197727376686543419690226195987696770634000308286120179296476620896205482387783326572863311973973159061507639312261496962817551045871169189668444131262765960559207830993381683662716708210881545186183924928733913114385465014496988659884206065345778872317454989722159603234672245958236976544519330414566956633505047756106778506453697706418129400229745174240590904460812988932372694406921384966132308145941551314023502177483050383272727411961976126593189460186765828653779685206664858409190712441134695028857/625452747145788573022868706246806199499147095604662813338360939740382475163849568953614197582325381238354260799124911043307277322396836050717421563211376700310656970466476004530579233073525839499852175403055717787724819967856433987546714180943872000000000000000000000000
-36642452661419465586392545371529571587565373242284275717033999613059124699596273384824415828740118569757510806347099008798339784723979935282910026690509430672035762711165218287532128980053687163399675341200147773118271289503088612651392444691878465490320349110836929048023609034624610188516123916718263418083317350815553097885176856560262644396631680935027493275440642468536858694429250288034633586569722182243439019044738803073962826787370504363982967367500864697508386081103925286254859589142534875807226139981940271053786745861312911173963566592043458873438653857/30848153961041579999984843337621056299230114530923396020368504175386429447259821727294046878995540823993180541199426019113652205193578337530665287202689724096087951291425065452117339984731331925894337996016324309337775899672360952617086327482785087252070400000000000000000000000000
107749631645989715404490976009768751013953217393940614067436968653990469593503718621035949596408009146908511886927699795673353132508062677304582159161617307684273464141151543764836672879775293200029743416793112767656297437214341550420469745598132238525143788639031694738123472987935911186267492879098163577394865784599112132271352993317960607709558460027241079633635115403571318400037581121130916947049387543948529360960546790392494117611931501244633734705623324291915121008296038487216004919364737751882370813564495987325784278832750855731631479158818708099220282541207/93694732030824595525377693662740564217322652948160551980509083868292341643202712771713444079932218909484372084456561739409601274079478611618563041808847433186762048668192741169820802123116181035936701167561446037853041376631984452694607964151103180263915520000000000000000000000000
-9105568834367097249938828627907929951372695012732777898955783030425075421785611324569403845277030618278621324925166304751010740959588358139377616352875924285544205860842896780069546289021196742196292460796217674283770214097226111145682012918203777637063519953524895335588585966529782623177585291780693302103242967482807054548633917800868464704569732239981786324357959858244454066740908009072099221504553081630105102494857575793855129321724656547603246381468812507715139189270890475738928276913266863409672501633226134587252067936199133195602128371597524655672489402706887/8106210775330028907658932090698309742493929254340366294270312392553768055191343162486699859698631399709281641259293802981436316084336917719536032900947165198135377094870066845889379871078206223241502933068934612570127889135485281991998436239859315743129600000000000000000000000000
5044496255760375928292752775504283519463925179350877580553407203116907259658644946284359166257176339616702454567186610611077585356710845926569016182586799577929605376653803923390910931981561819555283788324396088581329042091699468198963115506180748266712802224185018294541353899522360111360696820327857167613497047923625065863450992869721222089859711259032622783107962662238004589876754008758577836207807737223234971404208745548842016585076188150261411920625419697618313897719529679314594550227870574408232487211449554267970463014275559919019622669425037620901090923332982607667125389/4557539631567607291770688738306688828582750368090499174794378437445707184500256218213602727143905522913707724180876561363033250121524400961110362698900018267161616252523255975246608819459134464140240542847428244717935991156007692765254684662878474170971252735344640000000000000000000000000
-23064830127658840745338336796151767626711406346587071251407900131873107037727479674423121469976074112867525395973564774062172609849984915057588833972371911494567087151911612760864330873307593001199090820083832476875315966650094594561126886503179873133337179776118968803898799373215219906422953751227839859170892618587201165991938769911489900166530982738455990755991350138357764522874577511373092525262392624870852725152512838475778328364226898749786082385214765411274076575105458374858215320392534215072365259043600924970447290720858191436731721353784512067901672012189497703607229047756577/20964682305210993542145168196210768611480651693216296204054140812250253048701178603782572544861965405403055531232032182269952950559012244421107668414940084028943434761606977486134400569512018535045106497098169925702505559317635386720171549449240981186467762582585344000000000000000000000000000
11568388263170942432991603343250990630839532313905502791670476424755066580457874839696962836540251121098057602503824471167845151564078532307549355772404490445809062501010037618540087616578225775264333203057578229944798443821616496009391922300352109291105554631178908426419760913711808829909731031887140456320368505584518072590412778357049444926637190625036278463992491521145511949296868599259435541974756253215487334215232249167969698817028203296971175396351293994473549951554616412067903765736057861408744192748935292901065964579824905370770395319551045520231653769407814387246220391474242879/10487992010369704586043512714869861601862018744638664623914955619282067293366411722000122545354126089603253656594784832963081583891516637640316936004886467913131809950820094397376131390030810350685638182914879617817749411885048861927934877568137806221586028936193638400000000000000000000000000
-1846419495456666609344729491986281273463093410530983631185805024331393815923578471588242293449752738338481928616805616996203876577438327905310997490761613234642575969348495925106607549664102933832933665664755888723847466586311897229810308216479187892201417786910446707360761641706612548767701958283656528901742926770951315272109824468940256852343293925069759455282125693452492390202172845866500700826082956764315625765614134851003819690511859565093158470080501356773830311567193842318535754532126004105380196202844314284886260109455865314491045115594504364448653618580046722929383961031075619316806467/1655462797069519152605057296052203936552816900540110964837369012967915254556930304061306615731587458805121568988399364525194481134469318872920862695142206955292045361946355772752384491807517763244405442202858834802236540806161148908021342656727846380583217301939480952832000000000000000000000000000
58366163286792827190333057527820260290880824779061585914874555755371083936578869143901499110749020579345360413208436941609992247410899460645588314887509288748541856095500422297203548620677866875847064561934147527941603070356190382997878309413165974782328391055092332362794198824644341585193378998908729021159949230918646077827077589856731913287880910270136471774790813531391426687373318993239723190352408515650989019560536847706534199215511098470019772369194433668690981463620835528956392353711246428993381849159910968342507349573603646274586304552647447652542510266962074470689623291260647202399372368239/51314405029163841434778850633451002021386419985697051519018626360175617920355714260813754918677027379798156335449370152924237289851729573660926084257781125444037609070002860729136598695311237174716137647267122807720669372331872747047443648201378975570077995412953940937932800000000000000000000000000
-56136966873370921401326663471208763050344454982895104198922029845654054960579694862292485603680194169281401557237301191962576891475969893569099908721431763944735508859447594345160606212331039654338506019786015696419724982450914372163620499729599799163672043748614814823646920528581781452885458721507496520105431929580178971680552152564325908780758230261690630123787842975792654196689189247503872003651034274574670570990175562591483071643765070281924043425227464438853983095720933579104431696798644322267100760921967810047698513310552238475783605750233799698732436533426937420226773960729696315320663486140748317/47991759682993936394075281654018162946218642410083588476379531726648704009266405841814436125115770005763132019066020906658644447153998814169919492057159989814112827814091825054944997231403694310148007678787187113895237173677656470640383367402884993808824851311141556727054336000000000000000000000000000
1136034605011913773579307196854523124039289701660800004697365011829967986636067178593324713647835730078688420548162436156875344812891645798200334520473646312170816617692637527887832515370872940068789535220174189659013567167866166201268264306196389947667222919209815534329398208591601565457953222373325332847265284294861071066614252428340338546173602538490360770089490671329477244557573730433275571166657353832559053995845881203101977056554627610353660765175284559096585596450190282100698982961997582345535211715653462411304648621238886547370508208052092720868244721752410129634498133552761856899787813743899011141431/936547388961245604647659266900708543789814293851860716758724501104960938567716877280260733825210042866564464844199857168630333604788855547342166612210545112700326397211391943367320077119064880439347349849643730170178530025342332174595284599285152403770903327881687034883368550400000000000000000000000000
-19288487918236635935026591653751385881523996041273705401260349399607974703955936698074164944022789911978804792065271438675627952823367258104689144473034997685615393862955624286648722722321880359262005243902440742590123964134645535832679402233858297224802891690200540967430771564262857417022446410529545371777124022124707811838959483347489168538136232388325073462545917495639381127032872295962960788870615074844110084631482518909327262124536399048272837508683572192975143669809215988017689622380907146271742249557410136381849764782774078179882809952926105775004085207141186503354575902625272272841229785234884992648184252898657/15207843811430498377389620707787085475767762466425284690871520193842576712650300196652329848000525718075847093033086120675653083141282394148851569882397273649050440103198024654787216876274799341550210136328484819249393006257513858317513150380112161762912682418808410409843115195105280000000000000000000000000000
12064535848791602591332134875057628144650184028776489645702308020620809482273078710265874585211790479057609446307996559336598244582590549290898867985000267253913054365131159238550814743386357204808104859676598641255665768483198951329839043059914770801180482801714536693425279706152500552896882744824467925772679321820464417238131598584428448889919832228200408310668566243451156515110574896717643319848361780559735257055770520534231865201018439891969699314604392810337096823769244743242589352213533670599831136662009577061827617592023191648402847704055852057615917551183033554049868869707447428287075904661945296069122716644074533/9023012498453596605673112346991000257963122290110077725404622315617237003979752578682476554193624985314301983465223132996618485802973627166735034775209567830682814310468858397004452079783710733953194585444742360843408859639716429007837589526437367708573117350004260522800535216062464000000000000000000000000000
-20611116104659671570035803654542323865951627877945216626909855833142380059753580524133590505621825640036995275395506155774901730433549811126289583650167121022712481801677806218620697070123139838416686005005792054851348776715614073422191630923429823595206869839949862347536102463953545550761677375640437668786831899754677057117178782285114670250506413588191995147906931433782610817182120685030787192611797067843555610304663059355646484781031985849900596270922640510494545232978709029531783776496105675376770098442190587706025039149207661328285195018651573619817912495872317888577914892368850974106937063924609112523997683835742634107631/14503842970205429745452784005786884108798159670859365057157849106100604958889717878909385450588020746006508773183204946294902095928060924351788149046609953581101944258261898421115358979646769504305220468289667889424040767548774765944792998425673920916100430578058487013949126458327695360000000000000000000000000000
259528738339270953251827832229025991479377399314702741793509284244018752913716027855660150434987176679846727371428494742037196457973349825953295014432409430868551148779344061360484812254379112139599835008078152344048291749282184193057406109478682831626346925011658141536893227838900760555259799335887212761378556989623253908578226494666873759673480184662695830080130371532626882248679356102548598555980681702155762055754146052347885043160070281023971547995301826680707735609384493759446714702927196156409114698612319407267433936289095434618241715828932009903068929987407231552961181656200814868303237746128703275944600789485895147732779497853/170453257788575209548724539598550272460932574285258089031264593146406620235919180433285378112378821130573245881396746845548407991938363435478501891308432158472003536530884398310384248947814853125984401829119458825091870358802861879905356435521604814771917982627859497078381131538678838984704000000000000000000000000000
-1832724165285344794228085402400420658974136873092872172119309294112250907192371163230445842970397017277246271058231313850091126652898782826536005998587819423569796088883714275232977488650192503939567126272904700368357372922698088631029920369143823693991199449653946135941078287627953988235968464477720086150163941101535147070256335750143440794959329487014891679492186214256587818113306795546280947025465257383532575409609853309640153859001138893092714019633751901277774925217711444647201746615184916565728643198849555088499998402033333018499722549232236302826138951587932970312549123990184110407912014633831829900234610922249241256013149136503413029/1114502070156068677818583528144367166090712985711302889819806955188043286157933102833019779965553830469132761532209498605508821485750837847359435443170517959240023123471167219721743166197250962746821088882704153856369921576787943060919638232256646865816386809489850557820184321599053947207680000000000000000000000000000000
4397764645834411970863644914766968944217491332490906007484446469511950940958550182669302870521762304979881161628172323275081267378875472998431378588696369956594323867262896082978458341992093506254392109022177823292718583365088317554365397251397513485818855733681706252393687486939179720837836568063231817159724316296576438858002610629415579367974514094013883299752011591942354834499219482991049979729059880727586780776318030607553740501703479647728008854977377999336041026980817607497033851350336716235393796943308123872658671118010548952895101653386806343996790914220067415321954494936666585132301046128215332957713168409896532120724626985979683798089/2456591274571088974623165442019140007477325982297882770092304514850146210565778869558265970844174498648867234166202400290426845542351384213927340966746251865076747352391282631998944062211737025371630538051968920459860631176152936227130519662824407153853310807662742087413910067322792754282496000000000000000000000000000000
-2649642931489511056906722480110008465714451326292304862666063498067129900456717116150737209726123031647085336689317590398897328950465689724085460322287612198290715962366240020112402623843935304197271163707045173045999899804540155602984339018001059971184464527499767554497479938362771257843372004864502442074531093334401840511437559209674670841015902798934266434630783271849871226454401107880984081144662126534252647311692618255043020737131796526498885150275918051275327044633009866466071165208636336905724226921781007370403355830905162404594004363952068400541545851555741535183646401252340190129095556399611458467835809654855965497503223257346702442376261044867/1348918735396575085218261277240786176542176928381553425208175486021515011760233842326933950528665024798090541675632949276564818027024312983475164610914851892298851201647784913744496546276941549244335731408950774168001217779973170287655963129619905285284769061416352885184591497803431542817889976320000000000000000000000000000000
942990581004841188503664857306973147722369319907791495895717043191201371840294142119770883297615721475582279871684026816353989338338450661379812726042516589000560082083405455022654771348869169022992002558921137554211258539386528625387349357557030360636893351031213741449069187168050866265569877198401923287498982453403267206977651859299421968852566816059859358770369893906679314576391231113356884104704823437153286653134104315101480141939016987829660069058334912530651722184925497696186876795508255726652578086942537379809239821912995804847049038642011988524913181661687896004929345731269217945912145699806923089216426813862183194082312493259528270257572484438540171/434120589585914907425671286481149014073459454893994793758425390701324145499064971427730971964425223980734053183837986875749317435897196041310407262209854048995835998153161407669085974207527703162519933674012043435096163344960508289147336248343960375241361105936965682820549675178795797094306076950528000000000000000000000000000000
-3450836906081042399697788917246534223564697586112664048859586662460833080824160877749097232265100727624846120816176967016025261557049335518165736683033966436630248210454343731171656273523248678385154511032279968415217184322168510721184933614023695884326621139713854379340153536316951961449782623408181515694772478229062368680275947028236708637392451105008849268803442698613065385734103067262156921780390238207826106547228017971669777677958965597680002462122328682032100297068560751634251726948638593063745306599442957912197550341094210949289015162283100548690769664130801513352550623623443729439276637995268686380864556605610409769847805922544020354071443736150470157433027/1425494154167567859655931533427191126212123228251917450050393192011984375947838797088149337032276280925828545545475280541096849616782429182921082755547266204520872386662926367727944126215990967111838182209574091715970310910906687218545616844562168068519814831494836405770750387950736744640575954495733760000000000000000000000000000000
161220590624409055881597347242947944039699764218870166579847688252378959211702352500805973585016329394584651160253894305732583440866046457536802082844791812125926591455934763218258133024573857354856393046535242635049182951837364395689239210391472253440657812240531776120408470562926974984482189511467217006312229525970954341923655433412844558503427422476913487979472848610798674529708797388446415517984404622682442677492260706695907516624050578822068932419567434490475606768117029650232700669844514530451939204591246053940109076761868961949054550623507190859990836469401007315991017750009290384616450302856143341294958210621896366174807594039265788750433336012546443859770261851/59300556813370822961686751790571150850424326295279765922096356787698550039430093958867012420542693286514467494691771670509628944058149054009517042630766274108068291285177736897482475650585224231852468379918282215384364933893718188291497660733786191650424296990185194480063216138750648577047959707022524416000000000000000000000000000000
-52581436445421006757478179487637224700769572531443528000579261665735720703556479946833334487331346277236222592941860085458242637200676769273211734549189237338420260746572032271753089900904672819871796377185394715451440735633990584050131288107508921364792485215226224003032264138753023647897263694259648274815834657502133005373847664318563049320749331783143601419290723491936553388527198184880849161488948373116738088203337264837527228044368495164527907529718673329446025639574946175987118530541058462487668350429156482833715020167979907588845555948340773421242671887248581111982903648015351466069503232326816786810631234789641335898087570439029516857617966890332383574771961945832455457/17090420473613471177558121866042605675092290838299628538748170026214722121363753078945472979600404205173469531970168595440875061677558557365542811686186840197945281548388223773854449482498661623619881387092448934473773973948169581865609625823477180433652282392571373049154218891187936919905221987563891536691200000000000000000000000000000000
12662936396971974431733688087844541297569829095923319138378093462417429487578717415807078723586658517265984727886723463622871499232241175827191427225880803019404892055073981850932633131790041015964881681109155769521074532096994634550407237000219686895444590630872186523483689225793491225119121422017533724885506137664364691731584258367799249058527990452539037983785363191335456829247420761956649079108779882927388731332077660515409352463339204464335867926895392977339802081783881937044520001557429479936571814767966018252457837477176946232106854795336585910132855258272345552739067729803536894579858393325789958511718422625625527486761909213726277556906926513002481046527083213106598306031693/3609496804027165112700275338108198318579491825048881547383613509536549312032024650273283893291605368132636765152099607357112813026300367315602641828122660649806043463019592861038059730703717334908518948953925214960861063297853415690016752973918380507587362041311073987981371029818892277483982883773493892549181440000000000000000000000000000000
-1887711547912617205149371134082086600824068364904149922933254007379564234964477054826572715761281423624861416728492482138076180839734435918816859478558427349070767251670290267568279750725792705000388874780182658233072038439329428150424064196069586515285397290798770051357379058249519545747181503461467283437670456207107710655309899681773511565809762802299429008940076727405782867274430269079868714813043897019503492560082555975743067935048356627903558996094894745712803833072245413701567471398903514660307002999810704602493321596584573585486275944239987111992353718449826749902609353592980725199302455678436184802772144698284978981675738494384594650595411527072262420289303221904361919189424562937/468354219449378497550377190213063781825436500225854873953190826115474203414887100962289519812471720938186038795345607588776589397558974490707464744527135479438247590811322780993231165057165273700324897766704442526628801384014150523680222581005994739033286977067680819903924240942353827224750949796950914838088908800000000000000000000000000000000
391978836548632714641638409723619121292866275800673776741288451207987468969541964238310945910457990492623548041025640548620337487265637967811000952282138651984242330750669320921699138234313359086657513337469026669134062286148537432394107803320576400986448124906293817292106551887569976322484812721477356152430487916936783908559364017363553469994996891015692062848619874640986414021916535096239336328573277987162271864722383532996631258384412627932361080230264944910633692679117500348226637206920956362732694184894231771020274701053879812280833675524499555276705768767074230056144035233637825432147443343707834815210145033404929074516469504721205790208113529112000869100614049453522502671154205028317341/84020835319343198874833380670386038117516673705823564979553645671131927299963746373447138672643906443572052151563388345885341457965355293124793838577374116703142278005466362735569372108540931059904815945478341460940363585429346709456298542368879513346902160065627377128233788726115654751764301001941169832504831508480000000000000000000000000000000
-5258429346467828150965837791375015550114561012463914644185955023095805751275827576148340752458083844465416405428654695474266996672076998573910878798691071390212938761554168186688813355007247783677775541574388204564240433747607741425901044898154562351061451258892186591664188859425788823611996768744794403578088582908160202167965190466743145314730198890542478595424738992790698565530700564480104786562444759055356037765415758281670491485996311042563860704853110860041782909989340345715083042354509009228567645091981618954733801295756573962095868896215130510776725274745095653943837764958245958485708537711673304796940208879412405984809307667580870349425780874497218675624880612116526679714301343109318086011399/966604914152096105316561414147136768951952689676561534503908462807891650590017708278874473599199028042137608665377067666141797816418826546122628247285790925202236815662886938253550254779127406889165839094503006546296530639330658231397243230904587792677839632755000173396985238996965315100731915004940588594816452919296000000000000000000000000000000000
30914877209683828520268700352875746524196799186284464138291629773241088142533276443924165012961439791672621565243327255969116475342341103081825864110223203053555955955949375176701927521763915712351784303335529436193763405632321354064600419677685339595207392608270814967239517353004120635851521187866552305305512618163589577358086172329749787516419555840298373831831436079602294651641200956607744047563776473206920337715763448921848320725138266304208970053141287867530944376638777141722389009842619361899172190455207410538051207730009641127670692529450677875351360943987124173444096945047766484073310419577390217792528253605833860025570789310873503501211576202217049796984604344825221297807470626287118402565224944589/4837664274348410587888326565523590101250732821293255167885161074660936132872920626394110965469271295545290303848479148255506469711612943098034529852015926422452154815029616548571368315118576845998897191500168647162904876543722078316496922922031280984794051794012224867817231724132012009016143088216726657799337383570492620800000000000000000000000000000000
-13879871842627193189228075309805139752817629691340942257427263696505963577454576559948676692256300047786967012072674305105057801590279795908069090046743221442350362187255984295908329917157702446876544526539830092120183914941451547038749552627754876276934861376362692764097519289172244409617656834404674122824278900506206067642112241379880844020316853813051984740234074479584255216839940981909434690968360623093082146402012923639691230474858705046922679087293710133473523659694583430959980239447461522440270889954600519286816388298484749734031564808443816086753655876642686731716479325037256165599230986787914250669892238536402136457553177653261494656923942190649811436641293794862242329035687687536992669555779363100259/1835518951978764108677423636299195025607838805004987767085140392518308523723852733686888325886007526108716393068591409848381600361395757680345442331167158955552018859403330242066821184438814727970224787746377081385634475071633108715253281008982304216345039384559093836158584078670873489538770624068937345755062581317337088000000000000000000000000000000000
52757447520476277788636697788591662192607216437321941818644881796074926806437596136612033874902231512827734991303061870220225336386629284529977400461656459884446373125013089573828923846806267315185081069055037536107731288373397588200173636416665102945943416092351588519638324850653372855737352028545993970070841084353305842364211927901494130100696065307301537059625859540859848534404609535106916161698457548066139140677636132660938870290678252548613206356302257488924321590317709451305092135146339712619869711283425252792615879871906099189962656785935629831069356587651922294772713158632595304896876184706590927345478308467040445973705888880030107998342682407153050313009237938186130771726717462673639193436679906618093186113933/5853496369333187236775468931058495645071766702039698061058358737762538145798107991206851962442370759269072543011798193722790740247536275341532212568461638716344348091708795549906578519400436086429129619360140060368760294139879015209708212784891097491105045965926087894460965310492148418717388878452827788310673444722158943286067200000000000000000000000000000000
-865227695607736327380579569048902254379468396739238343888787422663603986150112575908540996401017718138111770968572877914408725415830232835352922591027484064166269392293834954655651710293176913311858661933458548694756385659146942668091359311566624642584511981051885666520318383923103228650237862926059091105591309498100782810299454318150380316142007361687066446400037215847255810392669890338122846898101605534898942252919152076814214289959603672322977398233229356325344912340616118132612673970648686954900766321607134110563887133658449452137056058306477706425478371440919169829168138277503944315353164078551593528629324349631752269670291014375093293741862057974996370889065481181842116610631841385441597330713916595238594524037022471/79964225585976710163320902350577974905648704823932975969249323297198309805006094425331933442701674254388312872593606774198320677583050837589481822802571772144654976387962907266537043164290969632791058190767515321008125885547241583700190818388192879731066475603314615953815644045052445228669980747414551604440649515123350674866176000000000000000000000000000000000
14572415382882527689165907831682337752375498993860832119381353544890062982820216820936214413297718729819813491671887821035259418288640393018943132319129359690076604433944933131760244887524158734130818820333971774577341506734998830118202001574679273600164957868373760374429440033308019292448729357600350187033653191961220750214680836675045720012233214676730775766426966197699776522169352904535644623605734562147137288340089552733667455996116953949188582958737031602051093121306298313892590992562683378746748813903641458926877710088777364273282305434313736044086533196689999191161055896005654374195372359413040886433955322603380142743887847152921744756926693892769497625272450577534604769936118855671278212819581883368589096595046776359933/1113854624632899115686728804506874379862212547194548747618719985692738809519143715289329519954809203731714852248833299066480137438333319902422899743508764449638488141686448025924468930664947153473230739974926331059689659393975694530600305046724945524724502436639111826933149677051083472361708908293397989407737988540071143518135910400000000000000000000000000000000
-1814519107287565391752830821581024578446737901576326630771213735312860302508181377548158297844964653725066507526242019025495898530284661950290230270742089188729653676129146736843660628219471975813961967096633324096912125531940687316258866793605157844300488316764067014083091016773514139024182354234503100549126156678273326147077131289786388365228814079131143362122836221532602201308483457936479584790951786857228160248027487770428573790493295662995762433544254908492196254313554516142815887104584753442159118754963322951605263430733697641180133343623130476308882492148900769113659398354505330725363327572562736195223593266622804692444572632962206012368537962945139906601903542508658460662873401843891416237813839315949325712874706348524214986937/113896417847019145087636481284780774192126707824460203766891705838960171376254202984618426686171290816376110008152306468366300546734483391174677109562143571027881505719072590413769144633738853833463005233480431023465850828081274218181921164636552061248131130320246111238351525065729321556968560384933060114679663604904371683101843128320000000000000000000000000000000000
182508851543909009814532446012483309060292621888091972205800551588750669321810387368180756426464689327838142890554009408263808515981730376125264906705427214327486048638484545157281554896435888892518183764681780300850816974071516818597790393689607311635488037079766856089693081904540372980879085781295699422600714728283962670203712289565675419831966866416185617174592304220969411091023919112729871586062680131910470560313044635250459170118845521188002069759128279435431104789596705296630046221872731981690243068982528738698539704893376830946417901335091204249144129704912380242745679280615156542174049807756646791655130581074627999140668464611898792677108388155497763999640663093080459662743889750538512977270642706322919507179602711524423388477062212877/9341693074678232664771874085792691274618878874395966344797444199546842088143268725436015662058420335726515441980645654690229277802724940157434076784599365980850018793873758607665014227543553800337568918845878168199850312238563646355906628386558290821922716803962329846880601404671066370645315747923901644157934265143372641950666691910303744000000000000000000000000000000000
-19241947945346711805937086344620452490196688135072697570115623884377292158577773483716977351243530128860293515914303551150947194361944452370123764408695887407178652072485294978835857455263375402482664186206301033999055402782053107175003817477969790800619864685205752074421946254195999941340281673584256351440581706746040485622748230033075309594549834335537015656524226261356513736265474110749169026466871358321561493897343910722227964439471308243657316539690585430238236091538633079611937716351340508901439103853195336392295208262167891237272067346652563483506392649075530601503714839110817325043219959808153343118081564170979401173483598165610980864342266824579457593001675819357510779890771121495612235897281864205181843241445219356443991104290669415563851/797529617718798370783509250309465583445074435246939216302110161513551294689246225514835963984689019706801019822825270818330021925844576980604819689670274230006897126879968645311102707187300413998968570385051091374673787850814687420235610662255424231364148359980067563047120000518186561792406060867533095590796776068956589730713633995924439040000000000000000000000000000000000
369373827069011212301002928809715394338603373958382048084823206528962992645042667705961448752162891042616768923534508541552502130449574206370533178719573913701052060792962332065766267212926679263362528529076730803570190789979759580536971503093205387375887606445170612642913070596584438657093393944687177349371643283198801129087504718384671401530309977342425529967519201304705960524856916500120328705646890737461465295470769937276283142254779537880295316109186386109895315632144206736934243580228891144951951152600260014870551823271879650801194378387480474658764438873937150522001024244651965720874092303947327772424458949806477924614186301784681900544664512542369887128285032888487409499454909857268401152501786238210731606161084892952212417465757700352138419595981/12311305202801546690110875595177158318524925042019951294212414141252388625858956134027419808838847459409945982800989140568396882464877565934200480585502089233770469568220699983938430270308919030819278027319956687332564328295456166768693074671104532774722085403340306957245782023999142317077013880399934890016011672821269084355080225268286380572672000000000000000000000000000000000
-2682557555405282198394505199297852205926270801447806694695473116291526656414551339500087978582281177923497975753972642051781498466338110177489371499287656253726688128537018913410400831827035379129215575351103535163563816952308824904701504300293127683647146980205555583279072446148731710181438092336514361407094056216954303366064448259897971684960451889451890479304370724950166905879128187523453663436923202339155411646206308247927986405229980158393446222161202454174342305967875168011180275922234058215139309495606845992997601753564209117738144197601802730719941337799169414152809971308368078445538382319113692762140634359263525791714868054792630674175547827673096575102885473328368417395216203867054499284567485296686651934926491618563624035119695292648799242198656570977/71405570176248970802643078452027518247444565243715717506432002019263854029981945577359034891265315264577686700245737015296701918296289882418362787395912117555868723495680059906842895567791730378751812558455748786528873104113645767258419833092406290093388095339373780352025535739195025439046680506319622362092867702363360689259465306556061007321497600000000000000000000000000000000000
2624731859162002685616493896651391927269731814755949897135722168724944927666356344992919476123734430007509733420430062542952825762593343041198072601737096946129780078198721002716858155341505001261022374973228743101055098503773603356016806338272565954341307485284301413018553212552293035473979380636986664711033968951421081500239260065369474486592937825946595512639838147050499643037252799034264981850312030108404427000196644206468810622799238700146160168003108328916031134531322750634470402232406884743648321401556266664707021314926064221916418595052281193754961774835147814952997075349335591268208868572177786633225192099891724923546210857393305047528423389095263789469458536902114008702844439975896030761773599603914814064698271984433228168466198118263920099725360704188641/55416415924158669699326987130875841403996845318710935579742576982392147180743463411531795849168032045864942236469781284961161355860509357252257631680016846050003102354122465097137875098458964174340277121778282114728055671498164954257697252526199698889752355718530614917718156640119461603193702877994231839816923240106581584754189686416929738572431360000000000000000000000000000000000
-616879351927552954393094190479425413646239863383728756123402471605682925216559541052327821422305885471277857743161169846981983201496425785538797162882119228964602340035555086330849996220627961333638728029227780132109758856876602257220018970928400356855261620429890928720901389100601067628498786440444828885255304104299875758454035668547477091037149122557494886807033227026143880596850217778198255955293394928189597913489379077149955108047516100198977929839335545246556355485723648519705429444916536496655245838573431017816580035835834215723467600447470849608463229216576167950565200104249170138701810738118438917043677621516231049499838188346561352090082002731834838089843864715216801287942758128896119656259547259190721019230667761920262953585122558688201979437451508771129423943/10260529994335175889470116956082700510943188261604781950400124714886098279344517315911904470920129360533051989275356888861498091904006517545101552166317419760119206067006409512095656698322057904893960631058996333216329236517540766737275155696314501838162454162476510590079611996465596056309286625139076372910887760665324470679437728025483377519047475200000000000000000000000000000000000
1784484345278177022108700079553137429750320772046892790729020361199955100420837199165926013904207872536240806717935200176641971653195614866237490689577056679600623966444348767617329540442513756106479345191275373183722257874334025878495735626846999696629292307584542515869210240503830737900150621134530462543582439315933514137397454188655542796130665660129242442397094596719881688185834430808883372926046236949494100674694183815102124389941620526756402774422417670312654022106278521273573420728304232986286090247680830962527354943910351545832857638133849600821710898391880665177705357668308699793601401548033505096076365962481144541829592010255268738535324658029587042079827941683904958772572449034939538654472639101014212362371341219336169866091877772072502676947869394602145448869288793677/23225440191913267290338940002420465694796285785146650205205550781024383345493804274199488697526042320777033131026406723348487869688862317727386574558973721427316743420140978786985780147408898598250308338398969600774086229499093574412414008909693452503211592163501950048199215422374025023895279497210009272321545701474521310485219673351917039430843316295434240000000000000000000000000000000000
-22530652864569884382197301670069758793905969214315708991257993467274786230796400153708025202526269390947872582190429980569302452483563923327792274763634642080042242789834832404726352219778474158686502524101869655486761915751145073208838112103329483931855311906498634543930591920513673884865323858493733086415869109482924581392217514144861756165450693859307811177604753297333322957610383079523691886983320525407147270793246370334334960526696570430073354907140138519780081065689695899588436878091000034069146776135284969825191431852979098871927421387100565398384401264244985778879164730219953398786723087102538597277399245079176283668005406539442909269697321166218432555275172333034780404642367980175850369192888255128219157204219908007761488358203345662029370275090226658635447194853613651657/227924974673694920890962246348184857004756732073275969747505985557728655421339083407669012988609338771145930176821456974412193392531493911218653701043572311358915286617851570372892176754232169883096151288787739631288155568166748232809317466548617579367650862220261809302275606997533741040431445320302863334276951366391326844439611429832700589980959270502400000000000000000000000000000000000
15466747220516689618796009488482066872037969788304457083841137647083126180367283455634254091191410819678857499834974589264952803314254748218368771119303486169452869412615869827919335588699792036911348397328594480894565874482835043865939066628846185969152830910773945146936442791064775813084590730101113375669589892761027719329348454921000780661904798648482912688277103604538293198741087580341170885251826803673619181540764664765164269642849345252002571062929565841878146565692153312248301702031607398681186059899303735022621566117742149110646557539972032304190901281267287008145695148731576570203948191752167728648930510241345943874470441571442840323153615769229469489551468502693546003777887557069978679029831731276850924775983566653281240192158722091535130298429651285173867622126790173184429288031/120806071456409954662184799198044487744860389771177339831003708498826465226888500486599813210695457947779884329527898825737007450192540579190013659087840040471395890138798749297834399719467958381589967444530494970717283427910921632143698175797910961674886768838811597632524209964232019615199301064760717320468141714142382845520211711863935029825011925923596861440000000000000000000000000000000000
-33494469493665107707230810153599155692139117646771701904665154777063894208509774956541755987253762511570829181083763831311912133444419446999265305017080846246930883246898600153349972270319145937801122679654838489616990375848499708390637198723579507780859965604021191917916132387289866951401394023627907389892755749170592674195599800356253961557303133852816011617328237526299758988197157925047337068432596996127675430485660466010083347090745535417378091759036065931572655587382915451340673808530437329584764749085697438599185392117153356974156339450595556717822085935248796231463601695704891445612170978337041744052537533486983600864383899165609018439768371800900170662481182281285087004611352176736016266835392298994755852583655072817293223850339319618524162076744490814419604678903157874641659143746039377057/200658884689096934693888951467951894144213107409925561459297159816550758741861799308242289742965155651262387871345839949549169374769809902034612687744902307222988573520544722583702937934036278871820935925365152146361407773760040830990682670000330107341986923041266063667622712750589384580846039068567551469297583387190497906409071653405996084539344808959094386851840000000000000000000000000000000000000
35516638791057091190586733671610654091050187007633652092170121974418969550551651644257295564425149155633405864536232485662001454966833019114983602922657853857280758407711681457647829189075560814843172679417702208386620969216768272117246313362478789409706809753844472690683842373232934777210977083012090690265990398035383538555616712609497775461574245755476409884121860355563993574247174427099945080135394861456424732907751781523356267690388582283344546092750332107109657336507359878954733062021467673916854878420464771420496599477828317378081858494007133280352874334946007379595534660805735259659007420042207038094533753414694597420844163716098774079152423342849081530217546236770848683857694406944845613938093992933157475053364388173140149273924337479457453199819346247869727643911102280244312771381834831210273/162127045702286958530079046501680733075988796418916599823591592250448985136281692995895431446807727090986753256848200251595873727388763349417999354350698475470534289302978327350021775765972169507065952216108986717591675649762265548494797426392293296031798072038657497288923068906788499435421118609553583114063695281610395650626864538565907799867005506773593870041088000000000000000000000000000000000000
-95262410206307225284707782557223535250576139326488615908334424548593947946408521012776044723603772884176767646467500208812822284220550268352595111516816021930390939978532113636880941606067800693126103453349268310254154769953213257368562800817791448841262014833712182471891199567588394879893469139454878746401725351412872980486821503095820025438443730416233113358779133044680100425589853429378573344035560456087467979514239542452738230891837937140109443917635551027160476052608129671973109723651278565718715832451217363813380996411187965586669862174281301155541238028824614064772038215265539281151841319607937552216861890914590928443376647317572024067460514269231557323068268551290068723307171691911089837123379731865221345080185420348712598648173157307052589011172403835832030044732778623785786027378155735275414589/329188741651002368741055927223912306725842164929975042096344177331347578348318751551770996818741244425588582136962023434995299999776676121467644604797679010853401008330424298820750235682894025031999157783262978036126612475175132639068965586342256599301513320390069527359921613590225913367029870403328340083834403801541733161458556437711454331141377525494842937835520000000000000000000000000000000000000
7687927074139299861330995570359111700628707845284277609161237100092782525165858016135805669273775682610825751686868271029293881860099110138104430193241348139526964173826045883695739422822764909400428634876074652687092881410336346400222995710301477747289707576631132677555328960650634091456841127808905012518265153525158436525300146688836607347597671286042978990989793703096129236570437465813677273017792197643687209011224538911002211163357584746602506670135307288493373951583435828813774874068441900564037498591530200673278921558046332054714271577192309361575469020329683323892258447949099299900171532561382572679445891870577520366407607109276094115398545540858683893396919340585662617866863313818889763289967476869751505228348538659007758041804538839315767623813976674220483354755528656098133418858105095164860011880650063/19980776935359615624351495552025249524907666217982755630745943964431235845944751028811829224100436094593612493321228052657224132608155467238404468304326836186848641325729492349591270373238315957826934612885650931645000941572748281413090797808868328766270437416207730363944231728032268263618399980888080527837596833117637523120779796636475321965274074551058159952879157248000000000000000000000000000000000000
-234922628667103596518183380945100925448166279737224165060101079284746971690412053596836718886231754122554582553551167767699750769480334252960970202260361413498013530017805481230985066413449619113985860255462785486865467266194882007238933310970192063866764202311965148646821752455275543732440807135507289698317201834136024528326157153828073999454168372747696838202926219564957418629083197013537421104227114488623471681894411548326925480793198365515835978345201107460412054743516152840427379365490452987956841987705639107774853084017982153007640659564813756329334502665018949944159553127377565789113005740528092669328476573700357350370009609840874386511271290389206407242888484190983123533905769169844866308793616734452247231984526977830750707643672187750521541394426618020692313468430922222463753774771188250121614725185695332462687777/456253049008162678935816660332275762801456595021149031725831332050201498047810011842506595600643818045607303839992914091206650178454186832202070671941981573592213985216502666005976822464747649570594921111398684763740938500437077906755363131646384740046278930224137039768520953816925632892420716203586963620960388645508005785453758344275259386948247382743592659260014404095180800000000000000000000000000000000000000
4645437644930828766299733839689132416616390251039937750448496933885260958301350423950890361153731710670433820493566413839216849037564841710587150802343058808235972031502396037414589573668476557456351141459231471946482494338406020403801699790870923810561954955093916184109492565980327478064339626458181449484710112489678678986410551008617524418446299504812887947827717101511941981809478399847096834189876960671689548541156330329859531457245017548140328295088187442777284807598530122770116088119736599451976617063678042645346865915574586234394844774450338584512582018602941559815423744782005093103822753785533355946622572531756654570464359926457203753195294701168438162032725493516216749064839226771872889753998360613215631575274685020588869130429702356054892531279230865131436787407412642871468222642409224137581288049076149176161042175357/6698868296025729686022343436408001787955503889251694018751029439984134936043139938581743897760040999069622531674248903362657640267186178430449225865689329456977447688825827378534812640423589019577676018200300689237043426453476155619184625744643390065620660057879094419189578239570861057055777103789135654105394882701105779061721063690064984881310738043105925161841152662479831040000000000000000000000000000000000000
-2656972171821089611068360087049946938327210970631369942879279169055146920831575332508614328743956251117173558889803303768699613058219743430141125487281174183722943407319223083578678427992794640025452369028903826812578146732589682421940312276587635391499183144760717722191997223925990317403937773400280165577168317076620348633612901741783963385678040284488083118752849174188110611898134364520995937350566864135146402629642744452818104874156197612952925092674289596806230823764368561713528931461670032365010057361752878864949726020491471106178356867958029263216966489346127993404193716676440441111127087351580272031340348109322863959683871294383885220197321967076685794488690074594732527303932046831252098969767149132475209565218051980861231719429327570463003371266579656264873594215783439982685589137203716748782823618630198623723223557186511029/2826763554481054945769744605813906209020275079907157523485612264872356702655990592264770666106173822374201191626651434478250314920651369206461499420636335228564870811300574430562753349769258354664477042304601192027457534419656578552980832586949123807927516473435462925662764319591245559095947682215526175621707342597510090800906485215617935912761796021667939012957159914017180876800000000000000000000000000000000000000
33113690029673513316066056661343007917427257994303441821682425952779249431760928678831121134436720377525358098484331975347603370722134498173352318203840760592767487974648446955376475855594201444741021603672710407316033491290118824802933575397899003599621464143551763968395412629110954870752058268098975268548847913580944228246899973103719414561684538196687174007308676826508320492344346987062763496334898039430763544876624503827001291297496753200711368398203514199764074487698736479778561691237116773524270481984144805820440229984385070799015699177639718634487854910193137633670730193774350899083048565099695916339348787247857633716680988138168988740909075527662271186042870054381021587051590615284233521980736419129343244759878980240562175383629545253950613596323325775003606891939760562353957947658703356985980828566746711392342564286894962973531979/25827896303274443520502804770926876982714623095819134821443169068801734133021844099472444024440729685848301356362003300990532134545855504607792452077832426154663347613926665665672114835126019078710355494647800697166991424203737616246138468989875262879564467087796387426387049351163531423840322891173358478697629557255512770211528192002082598897540579238892387223759888092096637341532160000000000000000000000000000000000000
-1452240099728233586134241755212324636878098763368934169562705146324227443595383221836500960894365998613258128490010210629553474538936284963848258895721990735919245008533291121100752432605199393801261701305353533299890924305033028900167983155674703746252463646127049042229734343368189020997417553985495494521135433748726885449946150888907674562761757887663810246650762478380012307054781270292223437571612801516696041082063620901446484017004618402600275598512819760345382069292222745077582697312094450154630168241659613676124187378405898706412222901704122197081582970254306281614224499529802182198725988295154413897322968444606611890999266051306795369226932868690315656607690426968127217156019689573069777900370985288604879563626207460444802113906591835171666861916237541273224106667905272718832981846843181825255633879084263041832226087312463912308122899/825215636410843256066468113246250053480906112751205417420982936697461684524959756300591579010595847442531971285576668745580776437241406158260689812283380768094809782792210979476664362327202086822107478325882811389005519727997139862105998508277394769064089911352778175605156180310936906974774114247664114022733170438857551282591780775506237106507239174679176863550451820370806072934400000000000000000000000000000000000000
13009458184545156137515540520504246968433094284186784937494553849103970810160617154914712353147563905020210162893848752935770898923264926635524664238647258467078694652301979904507456921533708259761620549137253879412296322635113537665104906217131707252971613884793215385279910069560217271023088568114101931785683797384571866740071375346540171421399232584903574109072730961297156849753873529492224477012215370493976844268500478951361971938710865571350413920086473795452610501330147873071436474363248394598384344132702673944297826738678602447983330929616134578294224450889663697855696597983479724923527613661166816078437633913363931411210920333716983034199282504315274416651267782801862693020488248653146682365239576085661979624753555479596317971673967439635993427783326049754278074742846001052540822601563835721180498998208696916901271336329411668283514986326164763/5352066063926822286116235023833202330858845185051312324657570382862211274948107633145079658906071438494098042811282092032458429114095648885010245662278281832287940588320652359846272244176571901133661214821097132394470205465834582924930721230797948292180759620648472055727715780020598313841436742353631043358805959628871812793331130684195920537220685208275730986830150832221753225053145661440000000000000000000000000000000000000
-6748477431590337573228996992116309406896444494249963206750612258327720662411894635173363071696277124401519965019283544766884601568950120843619028261352609620547309623406679866019819470240634805771847893908691442899394823117324192209584005318368535237902549668765822645251230163403188658990797829882160903911817695687584804452326619072681690780165680559468929268345344360426697277016080117459015360476095906342103906414378367217976137036150666567831028962095046372031290111622684461250127156877189104243508525463624568083232135668156366410791666197589365170249912963892235300756109068720242706644896923382338306324754307947048385805462397431933010125308410796847695581555223959093183502820980838584353940359155934579745954024224546966331332535956855315552257340432641798328319776963406609318267575969079919663240070090877230773547124103200579074195097735565587497818493/1997578292774373502362877181708872777228875621227792229076618998535084545402128265184391164578008960500115412817445855635296918432257828066460093797238111090617901534650342535150210357099411767525334881232489572491171071418333624101170138524708781122329215023850040887395950399666275998696140035976455337784709242255581028547310733918168804061415771022941268614894878213670121172090436452352000000000000000000000000000000000000000
2321411236221455133907239187973221071171972666485256924026218676396176084024603365162258130876251732316703960479926895212394711161808343406480696176069053020421576540144448320506441703745463539132890542552764557046870133875077256793810658147204047774213183936510962351484202572497347241665535935681046845757633340273799845831585069746604721682450850734456929262369419336417340259162094657232953668387052073990760532214153488026691664157349810081406513627791915450794517517078282838856225435774520749748922905336586187878940578032878697982486968561288033732300982359358938754492445138604370552093967581279581775714974184081537559407257081633759441845622399942654086072026893697449490965366469645376250931840785399919983814788267246874459506731764412559965442597002857073354857393937593054632727940733193155930683193985545041801005899017836772134538050841409508850463605510432397/491365906519274613610022419458493892840980608410109314742050002554858924545651832372668686175830306510986789337165585525854844233501526354050307040319668356559063913814518977070276863807598986105295894353472771033036253084338839523305111610418685747495438174938652137514365796070230303180075482961517265152553007177421625866890332177778296958070300488839911606906734058901147342007743230898706841600000000000000000000000000000000000000
-21296543943464834464332947681713893597806433428241518788432597512863385281035661550852081792537817577813308878940682326222709880405512663672140814384104383151561026353486304937269989532364063946389494509932339616195676095331855892700255914852324426786989303033894230594727755069924041936691156701158576183338299454234243719425380534737377289467682835599913011357026135105841291790380971098322597086249800893747241906749441712663639140989996681609818070522167804717519416762196362178027576820802926913607093017987976192532104182218838376449997516746233447727171257161618323004928943989916541982467128496271062144141760337659112120034830348884391839795506175702550974789840731476251328049300373459087533570030050938411092389794001259586606181438175940399892266395880311707789213500069417857034699070224076432799793409954208167182774184102157308620687517127956450583166116874782462691617/3203705710505670480737346174869380181323193566833912732118166016657680188037649947069799833866413598451633866478319617628573584402429951828408001902884237684765096718070663730498205152025545389406529231184642467135396370109889233691949327699929831073670256900600011936593664990377901576734092148909092568794645606796789000652124965799114496166618359187236223677031906064035480669890485865459568607232000000000000000000000000000000000000000
1130140680831148488904288134364409900917891790287210496903409092133966064652152085602373653152141428538422256449074944326776107077375339619913851282572686444485773304170674366504363437088446987356843265950984751985038670031855034969558402680634170391428096815500316338531338857617997236186963961768691404779401846354250454366708841403818947328067184999958223753068712179081451238633955461547455326810838159453449654012940653371448698242435211117324290594461959371208571064030744062641147965527869895053903528811252330635077218178195930751100448916152714807125085935294319995823332006429897038686252041136997031520609622111188571821832835033660033093474860530251027593387706177226188516980980991299606156381942879837773248532334809353578032710423638258233560184969267025772232816600000863174783806227741833893491107036129182613467502916876877485616982995186838504542652288215316552184486923/120093196919526847735068519469389337082743713133888385843972394681567897334439906587302210915220989747672675223415866809391101221028231337110608528473831995497480196974534594697532718841643301454324752894692883339475429645262133560109643369780226810533010772959634733166025384782165910533575111410535127150245001031925347681588227289383949113445808207247255013264738878743272875397037641585227257505382400000000000000000000000000000000000000
-74364241933512215216319122890713130082704894819748705906159785435711464150042329580898624353777108414420583414084907434409878262104301303330954905122347768222884077528331068275323757343223969887484059531958877342974350741539853833689913054277726150238810631507521341131331234192333060542269737971639241407328901337940480374669850228314857761585803122605679351121559376653384353202094863314630819102983406326921158548382478236020612268630827320822764259701235103249765723352029057900463493584693791076537929470251227162162098221200859771198569331121834040224707926036298611081947346926804159654236719825618993904529816040352003612890417656758760328339453162944092058525511580506153245080960543019873798690556212160541148390889472035981735344354351578075212296833535530925448244610111083496722587118497310072662391158566989959769395632394841792996890668843684706315624374253006699492743446942852577/5548305697682140365360165599485787373222759546785643425991524634288436856851123684333362144283209726342477595321813046593868876411504287774510114015491038191983585100223498275026011610483920527189803583734811210283764849611110570477065523683846478646625097710735124672270372776936065066651170147166722874341319047674951062889376100769538449041196339174823181612830936197939206843343139041237499296748666880000000000000000000000000000000000000000
690262482808898071921118560807598609586325653318440428366450707689707262112950295577357281608502827647875245798032838884760200605248675141616144646561360795451585355592992177101248993022590021428983784145518632224560246583067441257934567017264589226848199980046445700939533939956362218530198696280556505869427232773939416839277372336940213692438413827798766440175070030577923769424320106492906831548131672003194118968860716315453651349145611170849397613118169531956842623760647107562898303359277051615373594156023942901754059378928487416502301878913834709051124586749553166439352038991458693820898056672540600610170538026235914696262321657083577513317965816455182329986319756744109929179140421618664742707331928617493363284803186027102948163872117742568883761034305475546107057213642928279029057656277339291581979067746176058176392786952419836103755002290010707306062377576990530688446333684066193221/35942194958643328805845365444473783568974754527469924242520705923585581199503864647779048427356597641867367056523745004276379843290135093485606982500351701068069273234618564435290455701086080293210044679023557498813852294066121158992892758303161578744966486633445100315975878281810216626891482709450770620123276562499195178132153472302180782081506041093488708204095040345674471648583847057382434468693803008000000000000000000000000000000000000000
-24773556935416287258091792921138096413189449235911479365877025561633314138632144628407082044455138459612956213015283938570647961657239425313558650874776569672601887898233220194278800391819424785140547590557977015127088250565399538929248784142264708466050342729724979499933842175688387528508344280035348967089522803307999142316257787973534039633294063258154076736186852717483762344939549732925995659245759746806377865230642394242614977423171464146165575809131661429755455381597433310315749534092087059194458504918198036636064387240756989196196816473794824396444205607800276137359353146756510540744059589874968303285700388500489883522061610380575285100721758814767490356734705875738379482707199157685127828869598195799898371788841930805577178379219066805483620636461127126832977326310165204155238445327783817868569685803209114348946637750272049779632769204200175879041939167025794169333107827924673393178888067/894895305024839535758629880721134531260982342725769350140142812577419907174556222703065980298584087468603135403702116524655901043663836309439821851563302171683892050317939311594304546128495970064033366971906538888648896936257205729543042604006353926061038305378904006776315776711107466343003571314943368858123907721570870489712199363101933872407534048607698854812504513624847663192194912006900104753259887984640000000000000000000000000000000000000000
42641073958063947464549798071438786987450022072966970946541551714137165604626574335076186573832308283093498968651272047242078021621401286271095562290010039078083642320067227727995043236703693835779109764837126018083548146877092639504258556741210481659453037550951364385030980682173514284386033591735088847330867468468427294620079556713838827972000472705049445335755297983131141060637298493303328432010634224492177149473230944220950484774378328541214670600574653122544029518347352844845084752245927039201237928515699499285578714064347128521339211708037538702302037306503689163403593412755922031056620913347242768857952349514232289574457028309033708680967508143867961260570884511309995179886649386696877796441772220266046158299249262839176970398005388997745223059288333893577850467382836559522897235648629253033370681484613508290048549941465089433711260717426659697169629188083142444675873862378699970818772987927/1062234619790223018599404589047069683674216214761764277195654061914458121852158907783390401664734415827846547877023853127299304779568539221096613910358238402743850668157399821967900313927232791764485692277211262218368951610247011602213114561030103287265065460194437321250987751336572684256520658235256745499679153091586009580080702961388919339194940455609491759899483478878341858902722567572060309006197846966272000000000000000000000000000000000000000
-1341092880513082134565434640838342370536546468171305257458775861008281509294413619571377984690456255468241632541732886245010264610160246108220794173086755285391880861093907609701892478729726804624467909350214381126757313838937868410262656754399246086975162203718893718608327135838065856655181095853500196928924949948711062817460555107087371732033075487577315439719089544468867928588088150149924573365786065589924929996656543783324304768731110160829367898601806874905004707257292465250754257649990962551120193838489846144350652321764290114571173849693838631054745021762703361673488295469473114890376950692829285765302078237651909923663265097276705493728799714177220708123517390748808371840217306076477102367837519211949878905485656716687973469437805733893729047580806464376124978473094664236753451874796753519903447646304597909465733856564441249572798983795675351323374995402328384583923082161245236186622256536257001637/22902866479112332709191228911264857790703603988434968688837349620009560342084507290127728957870331863804917381752708049458506224163789197068273056459344473472404789266593291659524952945289246271150905108792221252621087983607179344291322650693361938630963379890765379209368480029189194983130643287232786144108037397661602393188875505863382631216130439849527694319627383121880946346684212229137945035857626807580753920000000000000000000000000000000000000000
301683961558122152591171586193977452274199940730150368516321469226906849177164605245087354635674901172655393504565680647315835353788232306895733183646207007604640369242989345250677966846519819533460574222941762643136098842183766594007909472098606210364870666906584659660436734317401261052331022722476983709774393037797465055671950546147754035961132951044274518468078528843561750499089853705531521853954436746490918323390070801536877663910574270446782855391749718427420403281948447676230815528478192941721126343405371872739146018419150625787489326415734521095031381926611656929149164978566410423492490952929255137099013728657032370453564085723342923213241993424333117777149049933220018501094643946522180913900419007482283844392558638945949624513368448823544187817971067326315274600044322572468730832066625422382404978309679324758410161471474851810387644869985363525252305813817758083372598273066949579065011973539522339363/3511294069341621635215345633583510766118112175800072363901297152872818872911808873789915465680084538989406299181584550082504443306085793464712334905274167202787133650747823987049941581228324725030494815710676591359651102603277477846655999922122857609980270650184265496696098807793448446109784330274596642043539222987662171375092793785842459207287032543754843271548795481679552541159572155512340686162683990854598656000000000000000000000000000000000000000
-4219943486308855366219246323422948306120110605374582612816321517152830434092613850997165598053405253657454177311825977315104530748468952688218711217326854269815461752820965573685216733330917926485561350062618961854906410531964657032179409776592380195566857274930744584674083316572302578582892371202768963038501771736746748868691644507922017797631433722232479913397401396682152410414993910561612660354850419547671927934217581298285932809713974826512153248558963685513834357164130037492743326193984163620740334389047577827715996662482413373748997935343732017569795920549197473119152308790047385694281772904724849237614782236445462227290696813901255365575015694161176285966000613519225092114017603125741962226573746945068077356697738592388858408990354859011188563372333852948281153345939134245374517269076710241533980683375194942087306662389626880831183966312164587705942470571425504742728274637091045075873005980088889303703830923418657/33278663846133010864619752198132263288132076336903126116588535644628637110513521000169869830971642715283954471204960330319974656407084536307394492399636821890638876283409671555302840859864006520892202866645292152735732263730099805670820692791511081295209238983972685887639224254995318429609836293187096946969684827146738713994910537997139477943214347731105691372396456279216306249140732714259986468623982465437883862456729600000000000000000000000000000000000000000
101411415098985038126146357411188003696147076056839981163098193125821807371113444223887106486584480351100670119327875648904581253497215660100904817161471252212882042429911972274550504353995898171534710178090969754020278048968752969121332138429453252786576387792835725859044963746670936661060066291052164058027334070790627249631977120385567705703260761324571727308926339124177246466282532318809599709702200625739873978290321128489869785795185978051889389418164728502922478958187317639764989212124607600158064366691902517221124251361046552166736345520078298937976147192996941724773448685229587186460837285506399702668339201591130789405813553496882996620916239284995799803306416918714557762694905576563995195744736171385854788703454019929232074006472164516418486321703624403491351504274236625143693423490903741071262533894793574755193025278456878544614932616009483767415666806200943655502457951520255478641650496985445665616354538466608112509/538722840615047328820197400289764638640820435759749429840303824082458878400783587014514598675493886779184957086800298994356295614307627317164409665198826669664930514893784800707020106154974976149972601700046141201933736410501380383565285568013167621908328386375840185663430265586747743048742761640299357635650427319457793770082316473930163784116034617388252133275500280472960439986089978997902839774430586734617978761652469760000000000000000000000000000000000000000
-547867936633896021006536023270453470013748471958937907799521280413422027134155127450178507909031264901090821671167959512917785631106122632968447157699516265581754914457471721502965373932277826450118651171846073237381977079893540259765751736692619201932836538008497134803521294880144973434481184046588285006410172205887473462959124454706637138924557274580468956325164787117001456516423453867897126600509581965047420376007837889008265142394592630864790502275286770806250374509463728022368430836625691967289341697247170208606369373680910117769191154752386095107240137457928559131794259150599629798951736846498147098228903343217533786867555469883667111959886689573596578274625221672543916315751130538889037728688079565091467234197547259988719348916031904588549068920978350115659505751454917230523389810248296121503646732170822955464385234293655310338584864667833977644213404544396965485800547416957751310861472850356897659160238982809392105495009/1949231229660571702470028055549715870258238737205946019328063908746054269217487810303186337409193271636063062519336486134656125736386961448996436902592500520388227040633126563379997086952027072072179647033292161627517754477636095971538159942824994280481522817742252005088608754763479361863073185475496460869741834646480326611278064466310228756602291772200473071034043397866670752005770772592910222712884514608324640036932812800000000000000000000000000000000000000000
811323026766936086793333821291544079250980545290354526394082351059755360151019406854220543218316105289565569580514685901224150294760114390228844197642604731333035951927902458594286573755278204226442586676747143337695204130268830633848764910318225031622487925036620425892178280390953098315084977902363974346572953423069218186036896357160818613782961990335955192658331234940981233653234918883058154697850275425131081336482842708317870616023739482862554887340446090758460349547795932684460621699311877250891337334505869504733412259474225242980162529493091036182422404057427214036484515280686945742938153575685905717602111149475212290525678654559869119143660196786440544079584422084592299810123065628865947297351195521765234139185236956601152171321679354381289906054423712551560069622757572536899486408166480139775396290239350904510640678982993578581922529001726461395390362447239813826743918733195349542142601011791486448679149803491418537935013138231/1922180937317272067224577118656986025250482918823084796024999931935159902766203468733661539696125076157730017334222301901839761751072487077175723826026234610127036423897373195023466448218655379070522396659306064865142494255437069060792838225421682151552101229144119065311967393605534508186462688381649950402070366001667560385326883632431792109124461375885371859554930937331212116672172702473125607994794809871597319053425183293440000000000000000000000000000000000000000
-255728221705423074780583486938772678528585636341631951053989275081798792589183936389751738743422708927588906803160857093138220345207229862704373571700588716021624247976887738861375081333697832525911326987552652590791162101903493112834957938705920322746972808003379727127996505865866466405702500813889149209010240224536174450091766337369444742614514407252948373094303734713808108616236645570469761217491507578536832596279852875595849810869850336236410731880973457738218172449971601920409347284088399163743749399903480724575115219027805115982457515607574419224762594025758725087305693999025103680065904841600624890936083500899870326757053205809976268523278848260247124838015569471644969725508815883984041364720014626888227479663527860859627299904287531401946476986324963250628378516486177951973223882099609700608583563380536050919356222022190907510079369223253824033463470213082721623585499057227168209903393343900872152204670732670768315588389761985831501/401153355935801252238331390799141615256804759638231070846455956848448663695036886407701630554069074722576310681784561900040958602921493038355485414609287645405445912960948430379153979340429015715426210962658440175069916503651126905754967842670999598163153338106442125600450312759109672870999740534649078246131498055084159444967984792740737172271959310974066910136135461617276938948141993887187869475438408580958442953321385820160000000000000000000000000000000000000000000
98181736154880329267320262904787346128860182452110041320702582346390000836614945895158512973378560133432318130512455208999089286695419840530737526467009925728856294483819918985074575707633376054105565088246553947879112843991559618022219684423607809299759963770114001356477390118958045422448134679628971072396800452347943044528673997264946536513191201241422591999912374076818054204596686660269225563996415050501021271743912064856488704955628106927710395362456603934593120945586166464177478307795510262607602646959395642006756187413878301311439085012534169873927813853150364227709559412001758867086240476652655671734589245090345331357402754927821654799362330370694661658099551243936570290678224196720178002631139729084732346124990610495422323948209816293437688792968881225060960664304484316539180516204852654920095667250453834141781359085320881087552622132251230952902433449932383400536903103033678784159203745678720963179334159339773936135914731727283545860779643/101397256912973136120475860685676262913836935748256939765471722123787055136601233258876902923273431674550774658726709081196073223441783091040838874900920363023629970643327411789491922970221408637059435555679855837188478695171774916440394231004787892328523289602848683313885537052712340248596350005920294578754164393703116750130191732758468240961926656345741119366479319150443183651668953127710834684670138596793631194125211340776669184000000000000000000000000000000000000000000
-1742616051610728105489598316122529618302294667853350047044218962376946148134130823652684339576327787695784434185209557857178440519631509767726114950754077128135304890840437521669143372241455173609384896988590292204637429288810021405188648867832920067434789314199458437365847238350907223409320130583691279120670465608474011177348749843140134096722450519274997245332142212043153163321225446404127450617138353877282487238465802169796035955075431747240956865871216359516560267339440877268450482591114383332366787368109877885373816875432560149000519176334243192138681599159841102434988280993320388464240819141368273028644837279882559322087355369261387908059052313525819266564500474451810618838174782572425217687706955262070923104152527073124473215739269980671226327548803576947241520721005406866161751479618981251923617523925992477314006501176569505130501538139946060812309508583457978065739749509062238335883523762860195969168942557818635205609370123170750731411785280744593/1178168203721246328614394254179539061772622814586110444038574874996600173090564109546349407344469533089694178048987030627463119898253414974197199796001871035316286918225272822421405576161743911916653663544665976599339661255994952526701009408331421575341048312933693093333838246891333758628235981858263541468084990336097592539168243117224758923835316599694983559398722668888527487593583504944775595127465796047835051373499656595194710589440000000000000000000000000000000000000000000
1254625254804394901561248990229183297546078405003953050720903984806738064634033210408041338942428934542818320312843339446935523503160348630302820311828766608592249795512575343349663248311675447647216844921464596463672216303492960603296166569538691660919148478587953142220071668008929719518205193445345349646391356738177132171870253844244559850303807173440250572204323216869292674586716487102632288031428582629650666288173703849206660162207872376199615236752065117449640527293229794146938928218889962556140345246702702557708091748491627172874449136854522545536906085842843859170156053593917869839938036009500302789029193718810189104302346849088738052344426152140586330318737785216194693181296538517125140440313541956770193865413967716156811413141193567306044087891973240703859980267715470604339846452597063104667383568608301173325193974385480156308260861665517689403188792976696617225036552294834758299408058756394368675077641814221082876205305012135578397160793102016966419699/552191666328665271396695370632909759698458128481669048681865354325965601755151697679915472781467156787436885817680825365705612427777304489701848526751012362278255192841783931209085105440871773368483144455920172112738697046242824868010468686724353328451498322365470871914399375884742028201419023585399940405615090525776411182893064320592069058072711157692633428368520072163666136610475509303376903180245449380429097085945628027142470845333504000000000000000000000000000000000000000000
-224700760595459236673658932333634541864152259579888586141736224623482469928602131343723065234013014992520219014059933987540556547996432821196135977981457218143948598368585157225236195540405459397385050369908024031690921320148717436604422494751253074199895616441890133622546326060544228864434928915277529386622551753244533449065399058836314449929001183431201688574681959351729854727953264914302168928509401477245211420619062496147568482675633512348667733395697125244547079479752284750758246845270898466972219178631220518047710149675412582822849422001178351812438028905400323395715074000776635340228522739879895309083318191246624858265915856554793654507800004364173138576581388430303956467301742764160561790959776051602708256334946791175083081355549171499960165899374217151731615184838896277526620759923031448718085195219757658099613200435158413186533110446056598901526964909162097129066185972640554834342208278422200351986577915457428948618692557767131838701837860668037406175587179/64021283440772906360632797963013834334948609638014955928521459134984959962768652522542488551529225425213835141110994277896650196713815952897575532620837761222346425086687614984960508489033982017012507065747460271013075608579564644776141704221877976364594728355650895479944108183031189734044924968338119827825310992846998115112625430065125619773897451219312180171370989674852083557648551589920526023187656767896440974396541945383296135289896960000000000000000000000000000000000000000000
2196198935191365020353470747023227017523288141074841418786376502413429934031665321116491778944273626633145274916938544484988984542739565138394010866153650140180705951334848521881663713584855082807778447959781236347574821468277308193223721554548392465699507875597519368857925689214256627360268465513389394045728226659716140909216703633297804022677907617648434581783391065124709081217080483949752197717183561628816183869415506483387015623305457112417235978885610832214705150660856181311958099531862157820729161441964689073225368070643115387637130713330045802755329189060102089923613480845024839699219566651045435935111382122926003006389107764367997200763149668468985322614637098450913249398115674150465679785376588106095576429823228412714843995025987536122809870012539359680219018263221679571275610477615285061913456625243032889060356281935481902515444887211709207459962132214747971372556359838093048206005714324103621927667775584757543217800285290856388508200203382854679261354778712037/402830900164304326144255592612750507053031631607431993570899663079955618771097477664745358330786495042595672229701118706922314631346769512235322511735661383191098646024231089672797017164767703487097173308069449422120698568045415119255769637252560477359011487650154051828823133161831059437650408233443323975025606266743495662622551135630248361172091258562231969514631668570333269375265334079382273501009535509328229675087590293635286091771674624000000000000000000000000000000000000000000
-8915684533337077349398884142127839712301561824293936245945089841680583534844918394986951587955903988302220738250219644876561915815157280862113646990200999036236208270411688479846139638035004570824852389373073696345207621673318639740144358276097618576759271108111196553484682959330725926801675102372478902825858864387029309987719896466362552831538634728296791574241134602870136371061355276212441997728329570917733277576566200153486321662551091618203538963746089193987268067642067957913415175306799358181708698917855807423708017897733161736818390165104508740380076484315776223001559883595228568487310547035015469937679530128009781723502751463658613958557615005035264994795086369591184867249861675918123635055251213820871511438063617298685237550260419701642293767562893513639276739175919979549160396146180028713688887143145671036966845245556487347979330246251415416147703155304659908261496584727728828654872408218187130131494578058538534748133145749957695160974153772201963374691989221793931951295457/1046978215035295388891284099937998863206891736373580373295237768587486962904887178861025154213132303041551341542545814156792631533842305186252532103578087147908761403487382247537608629377913530422924790222380533817791992582256431429282875033778759462264607109593215598621375324596643441594908506229702397997943867003428455842833069200631386885452029426493930987491760758682060682236360491910486209077981734678869248396557946675299201406219699411851673600000000000000000000000000000000000000000000
20086506303248606054007902766681157152261475279594695698411941883799301451146121431317815167117143414913339132817086465095897955414894876015629554288175442422598440963890968075398709880363067028502578575387512663314072001995460779150647099086273809168832673893777581407522103404131412895363081145763823440591710037593659565291754952223984724216366159424777317075677973673741407636740949737602463447906166078511989354132993638618478522950113110334151139874556321210068573246303358991408155188214990476741322634783043393868654666100705746442850244068674683402544072661516418444972519620792616214194315854217036444958578013875886805965926410908074091876994585963747955117863631282859695213345397408202675972112873219117888680880312269696761900248925545114070699536468300995702315468545849219518352363188245620516191065529012249433194295361681312014858467437522786552203746673028721874671242868787686138376457219368434788078550458980892272592202207539061804607368844948179941339820350257158567116197724039/1501872198119596144064738570945543196876092973556584259623513488732395091615286435883401600526424269190639165798962271342157705924408272267176046052029256046655326702933624189571190309728317340192885216319001041614487823842133363705454055220868841159662332957209578238022386672524840247253385995143297232990153960942849095277995023405043644635682911177315432037229560260730128426932158498740559527504966902160033128734372778679049888913749637777001021440000000000000000000000000000000000000000000
-47134520713579492657354307901959413693193381866108489412745499410557404529116168557439826530569780877805929534849382487611127141778743985973646533448660479847422231905278862924890721200336258702247707397813616427348910224565453769801480724597837532058326900878621863501600210851133276496502926749524731720157250215176654368842468949123996131414774964977325947187362428878833775193831995685215806095590239152540025688456472091312869325926444292002034008032269938528254873960712903576545775625130411077454263714690509793097808405989613202796814021592527606782032989580601671545756676007922836969777626315867276369464646385528676599546485649748912643480448805384289513966821462067773732893552261437533684359514813745259823836114148075761491315365162743033974718086194652926533771522506683756776129725666992460136511964728186994322067342557794515601844274077649156856864630375231566961950896017859630982610929632058115159282070084200036523409286229324686097929780411997784278624180024252099282958167354952910125217/2231722011517795086234438926882239368829999114986141946430156103716789810336651032265299442318245407046522174810625976723592664695433716258132917391473393315087949267491248200735205952643890434833019716041382787797464326716456493131756507896002263209611840281095144878571745699905011613808641453343133956334049179802636041619289484978958654182839378693043639390041637365034541637284110242788521835491280617933722827974128574205920972930275411751112437818982400000000000000000000000000000000000000000000
328844030948182744244970163082883157751539609562541973099140441531020304136153699053479898520273738859284102035495036618328768136087205411793940275444625215638122874642630654628934550183996047318708244397659145278642213239999590521532059974052001377093182048638368928792153616371496976995059206492010112781901818816340634185476737643117049920152627999654042458893066375161923219597164877808584146518623443744747960346108107037437269939409150552344915192122190496292006933836377923532426727165306095959188207172246486274678841870646402627484176620046930337782336329595673776497825315270514395887032848512333252052297260397620708477361243551226586463239019655282331207501850421402359281504677136271900310442645644305628246675122860932799291565536340161605655811573888435169900809803926893233012521058165011516165325629741980999366396350215021436995613805938779565164248838377690422167021700574091851497996409771774573602801658449570470131995817493470640097228779778168542211764317531373498201539458836029062374658223/9806253137176699602797295822001959256470921484357017746702059058719745077061344237297076952514797728873076541257437127573517619199040090543198968358951746148684959169394380153678278096393452895743895588098255115336917877392907336984912177978851735655369041473946427645545103493313961479183045430809233384249911619908896278398788423549334743155640493839284290095944149854718941164424508290700609378636313640592358217247514212630196036278702704769067189461319680000000000000000000000000000000000000000000
-20021127604201780597887081440685888541112228826056519048982820069718490676590668601893445676008102756571099938012636384218741724788028179888536895302319450232460994362597166980940753301344178933000375539598792404767656597219147190919694667663874208916898484129158833108087623646661360692048930364061961892082391426758432240819481508073246589403453546577952535940358780098426944811625994172162422705286548217647450137003436893993245047502255630893984870029997226455920573023224383930168839315635668797558503613005568737612325152225406180358827343989770980920707671317229854877284279660291914778079553215186106043405237394712979124409650208372731113286418471573142077955021273633333093714103751494160457807410417846208897830441628312130902911761507429202796665407308379474194997796710396050127753820190512261908332683120622320345546608802135505206798563750659524815627838613779559089954358459863433139794572839165990313102239640158737009539221650198930321102585842268766316248554482086913673345314628840358737413266144862629/373995408108631358697453789888351646104483297841862261447298529331788431477462651757837750235141285690405488396572102142380771969144928991639849885566790441578307904321979513861053098476297995823832571736854991244926452585492573667470727526301130041379382366367895294358558639383466315490688763430401377839315860088525444217701484645827705050505119757347473156120700730613050079178590093117643240763683407923514708008562888201696245752844677001884885579609407488000000000000000000000000000000000000000000000
124318318562896572085174245146425077448701890170023030931978604258154085995883872040305970347263236704012165030313720258339902700724574136055624555044245429686499062233215614229396117965003473927807336318392318399948466121165514928224289795037281079414845195534933027354383307306288636341866641988163087128772187530067340365320813955081077697876542539639245181250066217465675022236810758467211459411608319682895226151115927595694913919250393982981327427080525241487648607648854886907429439904350965616846770293823726096234628078239691307682640367535035869816016380537964807349341834103225037625838226272732103726180060312745629098442090842705387531765883764409649850354417275838429312957620965670044724053498415670240764195430975073126659233032122555905189151276193143440915271526870793278153325204650304313896440770021278760497266893386183405113898494520389926264274817762754847970063671021162094786327907829134387383299975327801620791721173240345940450923460439064903791439194079525460938310731809356816214414013451029460151181/1446913434890673000528709222320054848449024982690596717087308550278823083700007507120722688109714606079040753508658148768442730594227901282856251237280798860378157620240874343225642227385101686243243453535544590128371459762753669004710750653753811904088554499004113314814391664046754481370376687959536850584745199510487238589443503797778225299394207317225904146399766986595768146326129352253538169866538368574493702343528101874722435568605486384892245330392875689574400000000000000000000000000000000000000000000
-136407039476228506311201278999137004219395800121828792348959652567130070834280901272394965016992898379595007286825087428267312918293107336974799100752883543831666971413209450840713033586245664565116079368580049346598398966020720671468933347901832433825410659048735956325819325658600541862357030844092856509208592387331968526712802766763870581116150746743736784383965868945788111595084322023443823323691394477840797287104666924241088552151332303631958937099331777026806322264479913498374322710322484352974024858834396559554577261778318997020282829378077914179701262211586163507411815311041190961174225489557161369296227326134496243559535334240618722018508154994098590378319274675913282631512363308859913977491013705043102664603132825112398333286027476353996947040882634131584525751823157874788440808320939056428648532686798852443555503217320371339249492200729650301140417884365039716550685609507111441090284784198479497223640426269486135484617457153274389782629031797591852705613027000598019649878601991489884988436977087513277133489667/983901135725657640359522271177637296945336988229605767619369814189599696916005104842091427914605932133747712385887541162541056804074972872342250841350943225057147181763794553393436714621869146645405548404170321287292592638672494923203310444552592094780217059322797054073786331551793047331856147812485058397626735667131322240821582582489193203588060975713614819551841550885122339501767959532405955509246090630655717593599109274811256186651730741726726824667155468910592000000000000000000000000000000000000000000000
143085195532080376573132669555815581860049832429019781237413162248600619670141008763073387778291298616364237794168713604790193116869799720327464416269136511109597429482368534423125680426993480449890420829995825109350717228296844134679745549162217954927949131704815851363765946842890828927429074177025379213152803894781856398605079958701550573664170198778553627646948034819023056619659665264392146132887434679280102624862427802476291654742388592450385079204349938191390133304929412452801757809751250373746093551098918513709998012941107654958471333494186759206863006224665780022373672891467743722473324351721626407348193488444089192419271848355267505272130496847700009413458247649006705899313753876715244695831264088468407384258567765948730790460734235493504808780138211154703727202083482982144302215806062493498408990220981844438261491238084004669300052615376592982105682108460503782989338765231202913728889699985025165139579499233105365435776108899546786019781715494750983618316197200353690681824132760210318001649954767447778031572124561/636218893470599179288955890340544515953240380428790221594483259955158779979612603263926542248162616424495687071023001015949941128263292991988672969290990999231793745362525584965449169697252419859354676286831885689934283862192603322629492593108387086810393239376054503130612510032943684778511944866513691855788028722963478411262546892503467358223993776908580948785056346212369121935401568204186989562046797865685682699570203785127122233807552604695210810525441472646348800000000000000000000000000000000000000000000
-820615846061797057889878875538126892416294284544817775795266725963146851399827376859929750596394918430638123678308281244384418088095166020717774257217699342162874896544263794215462988832248040226608640895041463467004825285245843379449835266691744695622130970456122965245292153682133059466769760221684714815175178569450300126132415124752155564171741997418666569187770153360015670142320092576670607646271146806412819475193738115225140697469709994658404938541135524696399388295000328108648976557437326822281611467023755241949996715735436222177054045275045066590859465801743322966788091866213853051359780092285119598808535183629626805958084792887137355646932058878405265239718669225692891362017514222957715237037767355646813188211640464480690260386565862540045267954256496130976935313428461709703523689882797676395009188252494591503655550439146047315338187093868807573645915320250256794927880983176605904180250984892027523739246483923146580048755331663186504740157744124623000618997913747387549362425103807147068864360424101931193021064479960853877827/2237438409894660305744290901726963739843949687409558536643292687218230811572447576655948327466353790756884717855702791205594165143193083910404150841272429739054755434395593476555237974012432289190691196537406710782725145704787909735120641709813932947950763043318887995222385659692691875698912809220686022079006282990368649079095838228544384826233022885699594353172226175107210685899316424838748698313890053906461373282288867248165987508742994989762179682180695559765193916416000000000000000000000000000000000000000000000
456958621775354564712833854832955638235440005333018640908512766476430368541496817082602501059854653363542089103414558699832584284864769575234783685230026648153211038370390138891157438085685181966463059504698460877730085407959079694589764227248514691142368316280233075416411878102353480587955732818357481174734650288679538523155846305760056166544650387522886821297540483221364895884046765572999854800752159338318758216344026515302949982195285722731569758796765898400380628934175481731103242474904978580386795843152452684485557259286541338880098220770502199259443153594483969414663793909061774312416375794852551943382651332918873515303206388358678066816459444455334737548251878102046958707548627073820071068231701565390290705745328473252846893330984089429062158372449489006381677687826245107057920472875400270305745979111046371219853507719926135279268786720219189974942578936038977403251338470414497920214094885374638001359795194249083116782355195477079740032264512576557941368262101389423789639108289324913043495180674794667191549505602042178359683897/759979080008912550777949088407817851298950508349168486189453605490885102478239176875316526871253131162115032657132568186034219221822008389679175257817674458852118046990235102651164630279083146272592317036169430254690999211458686658633156513724509068354225659406639050891179039716847296326781557545350335991081463719633597005637022146902226801312669225980644338954588555567141953646248260503887826019466565796161181539459011892114480673360749136187377232830091005774993240883200000000000000000000000000000000000000000000
-56642990578396711888132645813237459567663480584404278462319444924274900679081882707404833647358136516855036239603846975260719127261228166838009278243798649520865909764085540369296764020377496998631724540636798952211815151804193666696964532921883899780983825487648731690090370885234621706328361024414907046331888598403082381868250481725504145011012565660032062391075738526179878206052053399200129267479986991283900745209450702839978078432642978529399846076542722690465930304359786112222263200179450194352419301672232470163563062422392542357296753521308573862221882435034757354262310104989768973841000196742929541857160163631918938535150928265508864770668727880361385096951531294072485260903159345466900357416779536166014403275045039115079562857172698839440037183508334250625446635288892956087201011593180380737183594515994163690383889557966291691488998211304270660114802859158460066196325366571566680349305402722057125732932705321934614016064807580387672834726817540421424846146246847982617694599333934718012771025608469662950906908449657144250509043043748580257/57162434486134364636804063043864745939731601645889387023528704499881315690982742280018432821842801262863411873332351822167112626144719818636430910356962638562129140598808125433989468598145462113410049199729112632150787258489234283978419773704999929183517766352797881524020744415534442871055936276019561801837985158843216705656593130396968510642173465967514948469940541877827035757065479912408325944314993319610900198435641146674904355431367434877642528469101559072170736607622594560000000000000000000000000000000000000000000000
210411264898856551349290853743927116945826391721460664646069834306853115288628623112277689057886206528003811407886946175913053616629308031716785449156561193869642190989361078469073633422330935981416024336524611536363093928651645421677403214480653722951922254035246764441123029545375046586127455341425506047895294540908948991929660018792422299632962601381995190254256353819528917580979035321199211292712775914584900890222613169243436953081419062984863954145675495480248699168755975511424076101453530592551205107824911987966394337935907751294261099762564167329642345461067485377787548462002202594700676536585671614051255702186996633785076783590364282069120336238092603415106538158399194875674569932600744005514664294425287068917460376956149050375343451400146894337527398023164504324774288738970613333191827055430480091833528002755957140698777151925079477962069832328911539382877870854195874381850803737139158003074978985363166807297167651106638223229872314941920231163402899298110328786021301814213141584703045477630299925633391334885057394430297656843516964299708709/128177371344091071652746045015147809873617138873118391924292102353018541461824076119866150093942398160230949835676631239195160574829619914489865515778532281505737751766086541119135509148542233293719467986545864237932276246772939941884456602059678673322457356376492767913716588937607159488966303824767951719157876210194424612975951895313494353790333494490661256715078353758163980909273835248845530876595371881638456503353496060281245386777489605798626166027065685744312775809209204736000000000000000000000000000000000000000000000
-24333684044140093514376176173557627660908468960289073164404222021643224286928593586107069094539016925006570972809681246725200558979725481837958065085341390976891995235539038713646462207972666155960766257852034726510480433454205405482442702667329659755753914170525653511458624714534771463311470484078019149297593109816942098310750941761504225184945739803971138026808744366911904104819392854549929319904074266882497104711625963563283942977768584772981680212596706198148137028740870000445750227400104037915313036137646972889251256074992084744630429257229866702924817575211501752406890210808539713063887196751647872159713718065511584029120528817235885798489809972209228509472073960536215369225180684567878193487545700982695507112942735841680544273764166149463346820351697926247717238723673935155289358659943249117136580588787045128333296468629281201925894603430595742112083665662278303090894439780883088957962442177530323198054703317249434760453433567391163472902665118373503124867716997351047987789410848137387561097042827306657262404350928746509153375937852103728964955573/8901800185722272048250727365540805675666979496865515531867377971806850757875344137331094292820095737749468893834462687229783283890130619631036927185501798030844341439220156894690556168879388510129979520736119761810144635211565578838707510709987428724982848407514203891014722773916267395226890904013892997324193065529583770941485702446606091558395713251894607101722730978316669037289669650836495323154660786453220640633448786735560862228074338871682906181421350835288920100259506421760000000000000000000000000000000000000000000000
639654551706209800857039184778892120726870082693373348137111572554860569712396640480327294057423613265444268003008673888988154759724792506411394005743049753916211105117581502708613677302523638629611721828267149171205718281442422040106990482104052364851437826285257235752142073299261853358202921188287164546024677882721830723534706263517189320024382408990258422623590250606217658774896676265749275675082480968197655439897263374421972043003854613766989501475308229084528690044196940767002721651620555737138504070375944092828396340425495166799953473121355363041952048511347851922332525733024130263658678477916731717113497070785287104969218421031807117234201608063931509757323693459733553845299168193677387534632630311541714795494718264877858598337749012342890683743972933334788938260407429945226729136071431053626858988241977151231520865225529373730901198626017907925084509915827817706450663873514565694622694218028414887537604513660327678735882691138627082285656116167239040049468157392389801965070628214746896880028089028586173834202551549682431182758834136183772169133837279969/139799122474433006343788456864665835742926732582093807791377063291606255719264433107128534682574374326092823315007448553788915392905690610147752317007060917735948567712475488392042743387628737692647308308466877679232948167599015797082404125112905350688298614693520581235428908151762616427431773480303786485116419517981693353076783191689125042703015620039558678969378238901497425845387745104809374254386880258752652993616571775149481121323804686752481816759877506247969717241883282496290816000000000000000000000000000000000000000000000
-132981481655839384851120527069738848152097784229771116517141578004286123355612900014140094436381233890778469339445657817580142114911770206617583051643896795621113873057178980326271823512850845480524004204655869451293189693773127232861331846011408539139155839849218965390120272630844327056886323318396865701993399515011845907637071381848955304123172222768627924365025286881329186845817259247250124203010931919983726209005350094384471697094348572084339018027922682155366460265657748806787248428493797716524171601375875222558163606763104459036229237735028742518679488774405213170653986334886826960210813409923204837269466267448246533846897676009557541680638495269055208150242778136979652313628620329876603674920524921371323124282887571552211918683310075739583790199978561593159570663682750624886985740026011130062978467341823582739966530877276540088124278891974336824094036680378064402925587385704197376615007633346841607092087351044438558255870685784978367401869462618384700832617889982249482680562610397072036168177009683019636220284563913770802822974283538757643424293417662389782594683/17274756828709148015470870475098023639854914881907360101715529957685956167246791370995598617249900844357933188367078300767663976813893706026573309993114611718971581435544734297201997522393407913410386865611501863963321879362577330967898337102109430649788815135655137927607367924142540570964437777739854205776648933911443139702824819865669882908323161722572414025489801541733455599989544629319549940760500919552604142021736169141892198770738349660919832073096863640472805375815451086567977779200000000000000000000000000000000000000000000000
1339907395824831612248208037663480537148849874208470869395993322505272726401611958537862839517882077431871045855352496225095767030397733626368363007551458412229839852684903855841584527124228494737723582623967368701362460817198563779071085824454616289852978681987269326286161516465724059270450552627278106571326679527905093787601125893129332337471949009527522114369294781005623996577055153080530201834498672032299643432633045548237919237688815504711315438332986220939227929443353824699686171207317739088334373269708607078567537542015748805559002478171950837746252102491595919238155014736268781337265710279593201318656498281661760661094280420571938918924005277013630254418805067386769971304046512819359376899489543116164227751411478401149105575815123438481905690701411072011786368754853552306325486085060992407260961395487145711275807127068111516597440259835643497765918580871853572497123812527631783725802895024307699575696906672757591135283133731207034219910211971940485187200988409958356596066871674095141100139790837223727704620198650098427955808721923916204325206452207688654119776563454029/102929911088180587535381634638824064055711524832356814430061813699876001226923281704940174801021809191022309109566399347294049039447904257988734410262974102466320270825549744836448382037428881711264449100059572706239057085993980768839125451789208831583701676104287573827855741039210913738034506054885147299699585007817942803605311406687607430320952726807775471729478433506264621846977702719337606367027368679062236519822312790215050477155567382619624727424340352315393163551258783754206638799585280000000000000000000000000000000000000000000000
-125494145233108234902988384928275051017825438787252843877451138560722701218830862037496287972933210895493650283233543871407019054296477042912490194357182404500600961900746335687263971789740468178489738802612369514796540325813900824960451413919666335838663664173153811696614468855152359617932591152789114539679721611197903513065066396008068929099590298228480796762927816431281568569661095178692323798007507715505202739823340311740463860238398254864266263375234390254903724137751975574649869692693556010168114397401027115641426227743737821987012658548851691126500150254596875239713195724529247476668461650513567234330201760506815881475403667031026528651802729497019411928691062266470567724674243421811376135338011618409757377285306946558423985770532552463076278940580369716100801760062120458537355071445344418895327410206775906442079157971904756801790168109308799679640467726804040197267458549512556393526457643935744706034669810043457569367490037415696263066184581118860754686038144133601331825452709338411227787702187165206473597877251431789338015821892886878523559434883290160622147344482806447759/5671941953670370837614036929747787585727320389363438445516692950734425801875213005838661380643719275701089481002679908088651093922024374496162427642463188303738487651086237687491001751433143971222124887471814216259886502361066912296869290630062696453703281172739762809534987688034839162627355997989475249801627481549688037009859118074813612244259492917799095924673357035170386154924365716282379987218011644692380585847551222285976208111789307517780719245481132701016070830656777734147890305879244800000000000000000000000000000000000000000000000
96155738268194902624472367661335226120162829477394420856081525114144257855586330395317498981851866868431912665669820382501834299685287358208602262070847253711176298897616861061101920145754936049762115585338701048336833099597610079661090673465373077750026438920393556136488995928232850715511772941499777982007346215919725832717610427901078339044149765373351055041217521826592621894746526551660001469756785770008226011219921438191103073295271868386292336298492635086974816746633788235817045501981789358027417730401585056850952047379457995825122815015387194638824417948264005515353725133151855174274374830172761830105404067317320422783339557364626657382217173917372194092781027998208886288500877345169131458710049253260766659024279670080898897863005934242708119624229165411583869804533552267666564193643694375183394991250913789747662173955681050665591824773428217396806601178545439010483363012172685184859074497635704092609570756464236827982487818248883232399913071833311550701250062912887075848223477305673214968676440889312575316626937559680980587081190282751834056034301799732560531649736915267827808393/2544084981801550572613130164417882894293597615911863701328469611201497539077937125502033399311624040747733030734413923447478290270228881417573750119108161800111707554104645289245468888555691697444487034675278379709820616678831660273640508434052993067566807178217087432699780457806232650307025072904142609471418305150065221067677640699727090963706349029300017457603190987624781205394510746785256347850943076559525764874258460321665431389737860642509992629173113525490202447512332748747142433594692075520000000000000000000000000000000000000000000000
-12065664658979109871626876357263432492129208577847731750600175509379368021298838960833911170608123505565463641327642642498975275968900995745187269222410549971887143477289623431367155221654818347544796744053338338078757948714027945103128311744078634193663124191667690923442032689865758732834379034990703560120384044345477306422250952401401392265814999552091851583532115702114669008072445056810965237380647233820262620457009252746682720984575715707869554438128485589249672120583642928918217662185763846067197541416447180038989646620670470270574198779512849778301926114117783711671611581094963673180364905646008851314533273484261992401301221386191757847327674267412352555475148303653560851660915123820831292420451192719801012551179661276193119030286959316030013866529987369874024167472969351208949104449002045802349973928031208302682936343880451871583398938947715967927264225972428369599806816822179645772670376996116416326465181907853895306356014782214968285807259736688189193135496637207088994733284936831862538351439307340676306950939989694533218383260069983337060510483620049220755068767918520873846025178852227/185940232906288599850732011544127375608752794480772903756366948056505087410645302856237706519143023981777040671749037990439513295059382864042962922341654341892528036836179147885617015240293990643406345127048800559227943907737591053963274832785567664236455481727219055672119590623445345594621443419274044755512860055313312284506374183359326550107396033236003821383151038764619917989906441816861335765294926893708757629846257432746012747281240949286575788559092395450282105427455912425704784628435331003187200000000000000000000000000000000000000000000000
38068778228764922914259959028362707630219500550941098404448779513659489201539520390494428399782128550717906816290245173306655504523812685324731605464182214278943770713601753924640261948712658923337475726867094426420767169341249417890940944684911590506211407169851468480870097688370789582363350214133606907749387376159609452108941719589031566557829647765594528724116448492753562062614848998890856685424628513142124800975286368840791259254696360892939082915876146487928422285112705443722012998107339525940848800322151316892713733238957928591625273794769522526711417187517856377810196321981935100798723740514530144470334041597526727995546455525809198743857884420454096494961205694385675934636019386745078385428731830847384180956768089687018398666247490761478464983002800531376033513689938807942845820014539031727840077066679925799355260788091545385478572079192454778066336945298196053326471063300753700116200113912253302329787384478087599889661204675764198497116519149899059643052411263160701594165533008608820075731200217838268021266667846565052000845117887060961359093869720884335638993652799727898830552298611102121/340004997314356296869909963966404343970290824193413309725928133589037874122322839508548949063575815280963731514055383753946538596680014379964275057996167939460622695929013298990842542153680440033657316803746378165445383145577309355818559694236466586032375738015486273229018679997157203373022067966672538981509229815430056748811655649571339977339238460774406987672047613741019278610114636465117871113682152034210299666004585019878423309314269164409738584793768951680515849924490811292717320463424605262970880000000000000000000000000000000000000000000000
-44421611672828691312818466001527286711121701569607320957583277824834773229156315915469237589384655828480686145889292889342163087978218940995626990817079974398054746196525164211864886036301054117858693253011924531435933054761577197469242254205726067102199591042533468046223696469988581316088394421806683461163526476545446339307301281556907674637737921193648611208153802111168994013686775677258026701516624006619699840328872356434603666568234752147564150703224012593945103504792787962947161495390947693744328831992376075756119414951596971484114786865322728612502280599413906884557386108462698178752431261539977114755005904192409302678554184482704186967912905064266829442368273309336380726536892888195954096924285709921707027492179984534890768411093071202871879536057812408828575061987717888200867470956380268525430519406232338435021826042011246755061138051862581809857741247861791133041443186788639123641844421039148117674340639482336608688700047793974176255321566685888871288546456492148317851782828201367622515774673686541865856876261157052482952684772436782689993587228183987820777333977466414215209367782390141397070213959/228793797540621408985025935317740870940356134175715556288182161893806051208312634220600525419867951874064159680131964102601329472209416632987264568374203965175306846299710383847011740213587485669604969224851421515939051954091305082608862973378164928348829534663725263076761830883304436374098371561747429818122536950148303839189478021235462123012147550321978128182620909472598059784728009937853447444628637697107513388293607058811232937315519298155196698993615741963449730838319316799016781252714026767608709120000000000000000000000000000000000000000000000000
575453049903959030212773197077417864017235513342031924610508092189899438085934310016571584166718433134183114812011068625238674155913132877186549783860473389399421515320930596741284545144675075910952464582571364822488637229200479865087719180072365016608973131181180458277107234275309625704921516814120648712528408903490718109316370831252855484635193404950773622121580777450301303199043381781539488457335717775561859574554584131436227777280262648113269268504202063907772845136598712650820399033752802265832216999059399060894305855578103784121912768964885101089040027807726030139948469627527468001898015898624969509449676898580371077462980823185698177333972449730287024316937739742779355632483044925294381573822488124770345774376718998808479844807688448646512597873770299519242473339404503097396548085571633191980052968091805600972667601788115401729166109615229631152001919362432447032720430223924808872448661940661011849821840351356610868987686580537275089232298471317532051991783168957434135881209643959711636965060573036338326618198921555673999598566001082723897463810613243909840872408803141858213384633975564179277911023997655437/1700761573397963305831088792777958538222231359008599159223830918653796662262112797742256065761130407051043337398228968353097242764615919482974129895466482595527160972653527109365146472051723933473575499229855526980884536605933125462081243798903926811373859228876268115607416746054131858230497654841405694295995690672622431418998903818655931237623100030073456613658330792655504937215754134674027386924391441185218411523219357432379181162828644254766470181638941979459499919159730473357171145120174989379696100114432000000000000000000000000000000000000000000000000
-8183172426293683666711950920199369250467326843791223904044425216037646657626068208790566540096614617188536301995845987988146617105035172551245718769100583947760885629123992218671389401561062434158603961247047339200390723904386408727976604334362980097559617361982513946376354343759137180265658561921554021433412335919460361088043792405332861488732492634612070842556834378212779836283057843815245400789587246802998269642223833528310772911011851256886914138500058887732121089813981029741967832633610850437802207376250647413307171009197417371130079836522072007907693747984808234508513894681677722307154600945347971675369156175446240798210283640696341021414626779022362154376601087069436047649249286317914900240668600257988921918457618587099244036150224106884828407068912593428535558107425855537783448309119480655483016691436294111256558737581610238613416936566005895956051170980964382163599808976614386908682704419859005863702136682706095017813774481201797830792764970209764539156577934516888713379191541333778704837260179109734801533671080121888718004871412137954004747353533490811906528660739637217010007131446895645434960921978910089078817/13810183975991462043348440997357023330364518635149825172897507059468828897568355917667119253980378905254471899673619223027149611248681266201749934751187838675680547097946640128044989353059998339805433053746426879084782437240176978752099699647099885708355736938475297098732223977959550688831640957312214237683485008261694143122271099007486161649499572244196467702905646036362700090191923573553102381826058502423973501568541182350918951042168591348703737874908208873211139343577011443660229698375820913763132332929187840000000000000000000000000000000000000000000000000
276507936124005734162046664221838510108840867704403618875166742962430537951162561020770001545198900332011668051729694651363751819616774439925378431714919112811627972231973916386365585365734635854452919428163216522579293887152206256561057798535074787692347814937385013167253062047096771776373682768539999869130817383341165409741802345670424851667117612969877967609495769732871142328088445003588527028572217036097722189769501509515809026395339097823795503398622740229935798435896777564552662328923618118219039044829917537807482560508925556331405938848271981769233308023342968429068175232523799847602146421656206459283401159092168478175600164572913906425413242144632361872101816728762544909440041256410403450238380726154108800164161916478594357319838846510048039518126720434785621881778069939249885213064063396633766831302164542329116131202376881188128496931194824081174208250425638721896972338373055935145085067754994857799142984020420045227971960684823834834592974515327609692104763111948140398375575561982228540434199478942259350960418395784747807512966019750754514053408756853450746391607832513331179787726491945338801100805782028655188639613/265155532339036071232290067149254847942998757794876643319632135541801514833312433619208689676423274980885860473733489082121272535974680311073598747222806502573066504280575490458463795578751968124264314631931396078427822795011397992040314233224317805600430149218725704295658700376823373225567506380394513363522912158624527547947605100943734303670391787088572179895788403898163841731684932612219565731060323246540291230115990701137643860009636953895111767198237610365653875396678619718276410208815761544252140792240406528000000000000000000000000000000000000000000000000
-68166901242527426372768833683436758950987536909680554346115906997235398620789402488590114418733358101658795524575088064722392066992487489998110157851663430603511816582218275425545741507000206454445218914077125353865096053509721392705923738092539418593853302098962642606970953496828119565182350325259000032451626158049640231729550645531722263085901897557160715649217570832116878996952140704269213161669297288103052641643571641768128431296064173642920506648638592767931007835993237186523549796998847753712272719612583154522408235983509698900819162210710030178493911014963542343774190551273401652005404975935174320023426631794182044635543766167342723754485148135506924333168319326604474514029200107983764634245374253377083786203430445449989474203923740323096807988303680201434978560563227467149827110035422575061529822768580778428781608010785177443076616683798843776571322157315801368616026558032170925801714383464537815579922197088430053149505707631160202409904551505259503167155733853108647738605690643149484045865333198555118136027931710635618566678589193148431068127620743173137478711631520606803676360378828998263663962557817497986046887965157655777/36962681208061628329781235360606125803254026836605804078756719694527131167763753246517691340893404532335488950038448378047705391514870435363659665362859226458685470696712223369909853103678024356522445459691236613332838497624588880090419804111469902100699962801090363178814822832529178227644110389426995162875093954912259140183896151071556561931652615120146961877472903503404039537396879606143407462909809060567716597478169103738587554085343391372978580347434322884972150230296999588727731583108917159268748426438312670003200000000000000000000000000000000000000000000000000
139120221418599007964571000375543161615270350622865804965330245371968355068009396529359983875803708961195840139419734818424452572789573855926414435204815582407737073315092883478284028189596867701688519772147504518799872655689765082964056187141218015854137452213877665146022225858388437615627548416472310680906973779255581686116216054443299100052834425095171135999813021794282903108104036981775856754715266107080871535185170575561414228681445924322323766401253105812714457759247444724175874265293323549762362631156723777521409828200744543548536797947013701130303495209218024350244107877944000703800030341388184927440489706625845506911643631889392454212386331248023713963822872261409856436107531156405518993299229944019953461144601913147989604393823730187131507843383324221259317995356185605277387157783696424004633534746770676499207009122136324620826985079499802624065409620104536413059919236436233137851787165943198461323008011666598272422068497415063780676035044443777800704675480101663043906902272756274206339490647722067869539501584894836093937350048665751564343085327041028430699606905901984950541922606591082725671595360805494878582539722181727959123/42449127965773911837964791550020136114120303990750080224244650910509207083257606515861432285569568410654275811612099600712626122102095106257359671441109411291925892479569159661053266839624657936967937364161085671618479333857367577971436820331499929381152291774353253323126709427183334995928567192875043922242616611634427221618857740045940915723598264611848218239773759563491189656885057554651104877265062949000415994873883402760412745040171365144716864399004713668595194132076275485869896619486756430992959865345184167362560000000000000000000000000000000000000000000000000
-53668474364722525268934049155008827377395279453668178913251539838072856144371898038465716001788136144380598686888177751347357926754588962501021225699990602556824216299454740919691231649837121269078322987449254339899791746724412139152312632903763474828678575822376160329303367980587234323290339465473900780218634826111844565971488916413571064529402285070081278792728939335604687063236190181641319558707471786548997656347072072894558074360065980788283050383774762709616887637776351485376025850360376806797396612069580830864642040862802606250158872600657341828778075324587167490372269808262162365643648156050810076602111900190210841333335645983033997792510855638842362300153906240986582315151515822286090259678840294760497309667380165205158775956746815620142284427265808679324894497422685681783509740913932878270863828451751275993833099081200056305797463480915271358123397493230269653103574856423080759594079228887564506883824898974420730112319610181464313489434697618677885679059733490691710614459060770074424149553716902609586390601364806921390344063678493348197726522549909407929894664869626985462585446731693964654048709790658229870108976420865145645609477211267/9170400884795135739569637458891440968740993235587169149244183512517969031306367801821133929648736326212944987971139000649950564683503156973249020802344978237971001259340815295649140107910041103190284330427076140600662686345935819780745782032996652016745005461900190642449580655852853631902255448587321761369133128293053406578744434466870195862629997463001057445115342843299811223003215942779154507830691362680602595779863778453066766436696511388663578898474440124863897775245525273963798866425777137486766373237425622541244825600000000000000000000000000000000000000000000000000
352527212076150827699069296010425562129982211238597391832842133804502711596112790443827244474854882653958132167343240223369870059013853238949488370513799492886004097657076341317299078791102770080071423759401314775324353074557643785439102744382120611814695216283591805954714704170691746634390959062068662694177972923755240996038140065557106241252839480314038628842974901211550250559506245016529569790754653424307112323729202584442343572061187429170467303821371261516595023073793300046168489959621743753497257263630044167091209799089261034001073155875789578584177200802532287750907746598885369161485189072630914542889841807916195378463646671460892510227146909438722971898518252039213895730148451239930700497226915789456811294189489722268393613257769880331618059278794108971588489991198642732002554331649903931204796122328136643633144014744303353525404209466556372160228835496991964886043484378337698478446693148494862945469287705126112040270876686329464029402407552526187129174574626370435990918015659956528326758628609733351363380634059069378453761980448022864484691771101156042972104949216413727988793792282293129380478931366742152522425419193653773171182833849973351117/33571003559058032915416528809509787098367028036837508821553107002625781029806351248906807089658093943000349011964745653579339027193368357047670015353224496333564241410194856634312372107037078470558992876827440335510905962175201849053354158866394143702900115994924217903879424864946126575667776746188467504020122556055209910803467625696318413013915894712554271095078247080751948925170172923325928822266594940501149982630925320160986818571458588891619629631535230409101756975618818922926674890211484944911554339147567718998989057556480000000000000000000000000000000000000000000000000
-17889645976241997608380580561356432262305569437622940537174408661327985465167719079578094973200271998911684364601495642313224504951872536504548600530228100891716735199350536910271606283550732140715134134033928774260011857108813002331578401115065803131999862188612220569171077322606756935593070001005498887635478696277047309719378485616651807693703893881094355021554885583564292931514314338268471809638224097776664478658256365575740275351485506789390535150115933809046971955523052881952677344842932110283360624729661415091517829071371975746938520287450187151163474500082787512042261392033049101903948201919555677774950715411675269586390253514118292848103060598003789649942484145455147148649486198215394035696791221572460139611990224252499194200137619421925178617798028546393354229728771484534919370207892085771079019977216735349768070377750728975396249348692697680273496113940287953062581005321310717215680827103403269604014970304778773450933066515645099030377864569657664962798735743949525510603630965805772324513780966237264077107451710147038428017616435215082419870796677495514177871065163967148593694798203491528478517614081115177270477208027209573860409714717720390427/944926584381471242387932368994757164355355035294859697951200374874841434859924704609798651462544031579580950671945731518102946582236211672020636704879471768212615216908562314065308796020450340269798695840482006406736362773717766204234997249674439806459171443877723254951607825538278441446891238365365553240816752809227789052651212752461093807287733046240555758388928846389818198701134455084171175323973636338686492603959232744059478616136755214904296823079396137584435217268630879649800856137207087075766871514097680324403973324800000000000000000000000000000000000000000000000000
2027665417150706908676227097560336125179005596481552300145155277215643966526661852657271826498893627897835985561099444883072079516490477675554310656982593532970793025926619200738249509388877052892510198149048485303794593688439261627695095075032792740859084214518602747247176519398171710156166684230459526390655353888882449867619897221785887239342036816649321719563248617681877448907225258174300678347058126256901232509705558448302776162078173450963580910035828028460925257631324554986137776113011413040712745309871040301753338502451623621565009924910816406824206712615890500867049460698823312861956758518952636486158605591407643693396144953410204671332186857832158359668648427566165537339895560985981288646398038802111761735680729154995836568184009326143183641731838640794660298460789712075304162739883409934896211356455032188341820335693494404454739613713445761278142348662727044151344442293343346308259096559703110531404621640990880682570389873152580589692869997365926180636670095306139170495520711651508515366316246896324020667617069334938483144352193765980798777720916848250623759009990022972153064644307799400578015532554963937575438435763357568302555732523728951616125784023/59122010129938339898488033081354615403027615720598801742564147615107030646698964516695463851138557719203924991002189311020827682648955473487538035314478671611992859906947300621641429939675781780978927041563139062593551355179720994305272537987051093351534990485957574371963102989742364705948437723494393529838472385615575191881196502743530137567128019819295577012684008100281501224354864535865580579682742648319818341825055791422824786140742519030096473260060940946677411457200148966610728965271757210569755283067054432576426522328432640000000000000000000000000000000000000000000000000
-1342763087891793940029622820226345420303542999747701450578928470785894428837506452695835470568894622693994956272180376367548718216527880363268612467343170624590647528676504434152923125592397651132219551408064718767926224750791931658427622231929745970063162437280939709596143887063470746415037278089619516240761764967003475294382190762349488307735876228901395791151539223848917984324247110253426545237063318222765078910005963961573242561363894699592005933858704348281131387114652453686036282198216047843158396787563614861582261792260113734020982067253150813720443460027422914842309704729177897708623086543608653560243631847419689933771388317719643069551506839553908486060592348768587280057123634699815261526642204622114661947696089784033830567276823963670070046228747320162510312277685887731234968918874685601519937956636030870925528236606581574978583036913635119022056997945221570302408264753249869843716770910152695896879011882747200730100528790826482344906245220222670826104537371187572315500829120150334204087102915387333378546093829569864706308441780589875089100099902251346872065488581237917890189059427030874684676905364569231100357339235196185512868280130454688248098401958761590861/21510504755870376866093681182015663827904788035339377008055406550406697977290057311644621493817757737956199930915493839651356164818478616026879446589093215716387175175549815446173313555727768626464381622922017984670861341436712650841586968969569848877829560403347666883256564860197669329690180512057752076215663447585939192380170029206293351510842269654145762125117556222820797653568116632673385747231706621166262987945419893323669802866741828180523046046818604725296810204176674739424873275262036249114808964043029009742090231304889040896000000000000000000000000000000000000000000000000000
4402599391708859550179292098077389933888975441538401821661186876362975791185313254653926290326108053596300946362407031648524280989451122643405736415720972712945734008207237319745109961633684783015321114186038326657466730181615481337223065493310138397263726930916820873984516502089533892222886714834880439983765521263322495871940352617554168377335291573417153923928738862540404711359202626449415980229207555132818105377518764718108737495392232281139027339465849982775847435665937956130191632507042812839490831419160584023407418858253183521904910678814558221380821922890492745923072061050233674072761310629797475932235442118697006051524630183452711008713850403464235499392731351013574690861540832910220572441144538401679442547711198662211630586209063803552611744779520870905522446021302353631642526201717900768642024829523072001855415064066107926795189390280046622993275294826421625115991012257439075711619778857521753713008372565673249480097722931123596849741700976623726398880280666135969835114113329572268829324542039789096788612124688435953331891103638556716055618349520529149509887024264527691335555854427827557739439067066782323984967945994044595274136328220366285721827311298524102429147659/38566491269725082545746019472395626757962321679817616743128367767174888899168733612009236799430055244920784516137401983594340058705404860369106829495965070646706514760460057682236222064257969624225510731474356359259025454223902636160321870765098490193758873555167794064517598803060689879334805928361373093905294647511795891435440847792952011257382117295341567567867911088412876981620184426672008640293830111183581000558599689881340784842679520056690919586570316677766440969499848378525418507692665677270071203189375897695304176995554202694451200000000000000000000000000000000000000000000000000
-79940153464450133981866865690381124994398746045642769808113757841049412560213782345773010431307109918803618758246231605018211445453183682138685568900331376955934501722389764936579634592664920767022836739818345023738265866357165697287515982812360648747707961917676523108137128419416556592345448484041804759614541860954915559291747985796575858036359732662880723729798661687124094881063321144789072201962655019403416931945407185155456723940174738561579296133472968128763751244953847240074042259917822665863275329113606952384734791082333480456186780293904179797796581158538530906532786584365468364183229374750121037314314488744991468843251578965831618657953947251268205029380220028933907753366534180669604904999132279528343314324034415052121879327340042149563630689519968338231682648101313588955209082805037220417222207672234573396456209002535870277436583101382398977667360365967076886293853005150446841559110027776705269350838704594955715055938138876330647316677454731883227213199822862551165235758230800673057247886985687362342089100269509059796994271559008759287746568373119145153854421119677689654928491694111424691631217946374448095265058857884787693967232083426510142452971099012842832594846209/381133172810677456829666409662189857557991782977537979844974708605461317163383013577864483335220987412258567529048828757194418726697525858684877696023017533702569786890687212917330918260519299679847822168294822686956428052883869779166923594827377620051155537591048493658123918706788241090389840842357179187257839968464086717606317135370743199013849822771955633784222277489823628473820218983557608089316950854302087018208031417275305279134497311921654287997698340748572604016159132251824667530218013249302358883750996665328554217105508007936000000000000000000000000000000000000000000000000000
6487695957353307711511941622613804263989787525830974485214481828563797985833966704360895530803515200858532861752001568635969856558771482166432478596443705168844942154567875569642405426371796751816478608402722211643932937928433158528677328742173572592312556429167567816139997489803427072220530427984243742739940305981845671268732508687448536027580252544801248396573935715331382763002068580742809976719948243256830274647832933394724016140398654080048221466743607617656419317758926730161083814614847079828768969525988402739389206638010345079041972031972949730286025996347892583697145136057988149067096685936882344403937976492539499401065245927192571230306639669220475198061580263927681231348741644259773187006366482196925221912710458610620036396863585993402504798914172580876836214169699234138424725004925289773155898438079721677170176164151132431187354909082550714112088344762334356993423183615745314563204860222373623813284073441342881967946122413303073145006217463184173613656152923756997838163495408369599529733963743763693205428291973534045985885528285973333715612403520572142127587187699705301752722455054348852397805718895158322972029276471220990788381094232650581275619262573279582758294766621728070787/16756513546071504324359306099928731522954988701502810205544770474135912171047985713726958600907364013232823010998502673039496796447820732483284960019874803678675383136243788861142931498118873055155922534310738765581908817403965970696467799955748814515858272436754531027529379840664220000080168669666010905279643212745775335848676565880767142182043154647004344279353036068254298294513673158476179724109771641049586279723893974398909180708620425780518942605842161325809905546760435229316928524151189253867943079607076664076570532726031607381146311065600000000000000000000000000000000000000000000000000
-4863236278541749847848670606695221750805218169524699364851069345598787950766924880898674862911946481267021282889690232394465095371835387699656077901926182030048871829508511540075671106731015382894211170819393317746098109570394209600576011014311712325490821366121681749342641042117527298937602155373699566754654466869234894926345004048137558814587401901311140360703949473643878973395265324743595446897321798899368077188058941512988992970874025284818369429426252482558867608186260858732178211821070541890936138537072450603436577741694528815234538623784205662582880762065581092384781149903561880916939837024393666709671650057515404206278026353795319901943075366708668681039602724767588939080141240142394521228206457138375221671406238093299696374591686910168553563715184109085344121696174307733642631936682502862424457156530526271113339327751580966376175401861736657854354089844507504379060152769802888290490828270774390298569449810950225344964346717100729016252471750017973396745914034978158673026785681267120302869186581087476916124965944226527718810140247648435959515020146191328655573386463773568138854859227230687909925053376755789435935043582322345995727521688818093135405130577757630676185894961611470244679484577/6772982775322102047906031525591193281578406433147435885081196225645735699537595825488436666486756534148707061045594780442564605124209140069743780840033395646920589863669739457673972911539648488894023888368400609048207543994683045355512284742113670827309913718936181441327375331596477724032404176279001607914031786591842390750035067929006078869981843108319155957714497178788387370642426690656071844485169697312242774264397944452039090842424376100485756601281401607892363822000567919689902509461910696413422592777180387619749809327861975703459338932715520000000000000000000000000000000000000000000000000000
3131470302526767669546672577808088240425430917389382011757439062444135005631054693062399346443351830032779159777955701618292561063221506938580054342353745721269945922799695131117652369289799438516965959103658328490474063273299780441724586469888247142831620981200879196557336350442039285385364696529002743678838334302906020089686538072885831470130412780414967321809773131244113303503521563283779281604212501333246850293629111328550719775478011123673562330147899033000556455616860217390268198592289818576085040449384454676749589989948014873192620477147560684211798141220159973776264575414562692850262648676082504016281402115990423899972980721297493469338788141661068952774261652491488156337785184252732866904119436798426909282278322235334260941554177322415618229767434871841751303483122679507938157412763581077423861165415238919798743559043266019604491008163967531429467635483633804445644074033879873761501158843373829511153781662423307777832986578544036809324013723305763039069139132017409966044071893218176501216583042486740971568682468777749440249339510948228628160583476393515920721146218910010231406512375772441131736172364780086435094851127112746650867519885937858719883947014793029991443385556386256888935216332290509/2340742847151318467756324495244316398113497263295753841884061415583166257760193117288803711937823058201793160297357556120950327530926678808103450658315541535575755856884261956572125038228102517761774655820119250487060527204562460474865045606874484637918306181264344306122740914599742701425598883322022955695089385446140730243212119476264500857465724978235100298986130224989266675294022664290738429454074647391111102785775929602624709795141864380327877481402852395687600936883396273044830307270036336680478848063793541961385534103709098803115547535146483712000000000000000000000000000000000000000000000000000
-78392384527812387073801424340978479040291162761796160648763003439996981347383200486509479407771351204729827037763534009408845525285429886223737653528511854868536901369763590299622035959495956034181609587500623121853022175837623321815970172873407566590282576401065295440686374717857724820502785780109530677356386336149313978580359273763173218823234801252783059943142238898111271887926489406943843680308176557272154038961031775294973383327155771497299958254991115423998947774959827876297110256706785463604886986621496298625046300418682106856732280436534476047898015136329148096148910271495367671352775567170905698030167350607132656430031053194586206010683203477535690434880024039706293244918451174207444292063597800809099438562453698105866518366492059735943002063223613425940829993420148932958738406906002279325489571675740400466556977982752453411115875955256691274894536967583544298629013905592547450296582026158047635259672537975580155656355499878906653625602221119289097588311675818281769823139151868091227800103657400170104651975915393143654390867063019771799144659202370269857032578989428346637122672088997494242323154684438917097074535323107551586306704415512783302371772356128108340777267428291022041544645830104958284313/31306083071299606009437437008814586033320733814186661552470960072822624217809670659579069675840222103530916227089466235947378802724874533211614717587332666454233529796233272392983120696178628434779975365976325260751441257527892383546731272523375233678167792994413726621179339196803954774074265496510260794196264816136366006950818485445263278032053147628783775955623436599240115164178916372948550951712431339529806428629483927505057751959678555964939871399964189205806434718255592681092645712024522962074817259158286508820996049337742646550143224352960675840000000000000000000000000000000000000000000000000000
680991501837435953366296855935742198731673652450913873212693467359407901201092781732902318648542023817244676801378901103561733392842383203089207931741767989133163989302412886025781411770543760432042398400989137252913352638631521768159537714729264349643386654681284153385814395530891491012221403338321155052564849104970516460955929399951871972837203947082144044612600737780397717386197725908216711540147808119133847721153970594503243352142856707756976771411042931449531707045047460680721726591964663107757867918732226044505125850926593258528113036891913117482123168633748292953660053321746741593963214118948751929847733930880265248715411773731515905779515427675962453318567820638498075364464665953813633880437660709043560040706404500130973083631484664422862082670198117527703741316556942560357452034666882302927306411872086194216297728782367656888299342363146269396956680484145272768756231845599607399695740647349335399821829189247538036699619150849951498413391962324894386496259260750469448750057536615244470293428414822128567514749458887967530556891751187230497106132846159510420102277289371083329857393774689784902929690943228315751750804928451524641422852042855599425204205617401072628570156392349599452788860685525881434241950237/144628481472444436160889060012444253425837846906081869380137024425243772068053806506402153008235960935567709049504387330426352580150879957807205664447053071519277331024675129622988992076301868023168668562581631038094217534614245557843547229360071014245046063295857726361394131207909130754141232031910684659084928611154459931278880031274015970694887948826631385787869879410079672609252618653959408514291533413203463612583074123470059783273771149552052992176644356480519379487615926978166520836853993721478181076252496060114682875180489963076158813645896566177792000000000000000000000000000000000000000000000000000
-383180765395872428508848019026347509853960537163201060437157245390831615699110522870023699663394682411966535302246217746681844357917007701444107093569355474014689824189481771289919235158125298959189036717185038041286903683725478208821991980283527324956193198522022919754762602449759569698112343355616287405134067068263297405530564176117811953080485165985493359318274904586096329594003652814416816236817814027710369265278087832822860439035592225687328707305894905621512040449325592056921019149597111548891528574541672294727568768170742606702327428126889754740140338896311464661380260795261991918673316599153892838993788260704080749547452150180322770525237437772779170368634915531869127038116370288211692320711069130104552966015374354158633228159229727383229846912863362710029764727008820925975142336874575599301947291094813521985541021290827403854888916616359253753541715937863789426549938361687312577512784708703849518509260073843509044815207433072268429087785188170732639561168032850906201103156356622432877119651053666950062740752427194985353249687226231350752415538040974790179259198238889333511344044876312310478959819515584218498369523078519251172836787299582065372080268855735767405093994036000884239424214795837508861942865999935617/43081422197940353766620416460611777474327992648137808197591961390903287107905215756285954307602500952104846240395047340535883123875061563559448271621966037764701319617648544510320468396135887460280998815962900282298099885189325998090745463379956198580529890499038147441613335794367047387166955195959293742585437027794545718877270273854308546329683347088371447630524127021500762436360578786277263366186327413104409938282552905453357710876081560189953661597434298109436598508857918456702427067322143140185492328362679673035132878100259203158091887001640972981370880000000000000000000000000000000000000000000000000000
676596966990252130857429961406068195017734580398221561113359853152414166479535185648849314222633100894274652577213969395777413264712058627916201679150691504709206213539125607446526483920091402834685520708570020033782565609824793273403019911829846926572164123369305480850175098593746156399154436880085448811909185467021029069361814816135510570467850796682875343125101471565973143660584267227723336542919559144850657728607138542703538855712915531803059222103802225890694469291782522211181835958346705604335180132872544723578276356557242933123301080460126706031344138964445670517807446072538297949169618754314865414363356368908281501720683893979295340654843544539777470125738741852250819142154816317003600797554005679822979103983796490121259567667405158015980046300052639676210020891680737855382639747066351883337890285288435406717597245177945242395991402630049919969109017913722707744910415293292588658582710693137741263241034930124362594180585735117009796082640302273607864199907371394828871294555601516529887525720583253544720134644159983835864470595558676602461612136392318243639768638883227475371241297158524012298594406680279734024699174148232326090015948760039768071840211943928687816734543026561301546011896939854273747072661024049542461/40088195750003543393934025705412779394535614912540220191854717458527542631817683562785953486674735625132855813481917525311081477310601126402043763515933769214123847244657646745230500225660741450277013770591893004082937784398147521419845723082969230732426481902767572491729878723637438989346032448715063122956304555053215461383688565593176787172926213317303686674174725965400931439117324366720152726093914431905368803835840572621637186235856581646234350591885588829025132286155914355271159659537053061855179542840477955463546509433137975502490830257686783293652992000000000000000000000000000000000000000000000000000
-478061890382798945000968887981495591958039595379650971185405121786784336128284331306821215618214091311368849319468588675182927202331865960696995228453197857537899397357618786420663432324632887332498432565703834036771761777165133739419370209224437508497660420888104682932326383976883435100210957454763545647318032858738361906901929594244337261081518149231056009200600597060150673342669220265615545661760766502839542836927435142759127979510227974949451887320582581975628756961675168399770659460134158112617301465801596262698911422782923983670257603402570493220266921383845811696761682575140569373194299603052539706957325155012816242376419725772236539347739377697836126564473691690290574798625677307047690101419327714756076248321633186825296727079253430793823296991385558282685903191794734211574511628032261893822024638311864870006377360245811263381758890257302621167627164969705844973432429837764346377612058269089707867910988815267463573657150088158825241297278683106988442403223713861725002004429479921907614321698254197055743037076178802529941470101848581964010258972293298173367506940952849061185600665121348161803788318512621244843807979720611285683267176721526626596152145780194161158526698407522014496168085696356572290438068870938379479818004663589/14859547642127863434790276815861342516063668729492160974823056716956846165895545310974857279240605598797870850381481243791594006708788754365022524683720092541876186231563392439760032841345982958412211082164575808473628264655759499171224201959176520912511549443973519970111002568320902602595478932210640648874585548247952449572737777772414670148890601587023601764677689518211514817841633387266272419195047793954567722034156395230463926114105689318023991461985059851079106419694613392348458130624122810312145998396039940420810433616694459772673979538779120724954965658828800000000000000000000000000000000000000000000000000000
4226897470839697499872600718587136649371790338651341875663823929874510344924452311246059993559132537919604161994693574307809967189776154966553265138867668356641120751743810638640521473904996279138737701735661572030263758497095725836389573999297730732511244429255679013309484186996475472646493607628012117366947972151229811600022203058200622373932238928252333391657625704082669140225801548953209316885699788721270885209696297274772686044590742086052274150550275725810568966418586367802113707992995407412296136236027723802838246219162487185579339814275757406009913586208608337612089713481511305734655888069693503970243610472699658247732003127888780995240001555817405654465189171738823225753115358191090055454712502665299332957910733744939158282414159640016335543009569004063557834149058473813049146734878558939570796717379401903069006912325298214561856985013416982780130290594724950075458579496008252422574391403589092441407845750730165143040615084363619369745772036108945170339476351136396535782715460923896783591202787529017834913696915473046501470084300891112551158175508858106290129012330845461377602145939543403370201308543250031344682171188726807341244888361470891141412645946926805681119694295443268211969404225105994117106954675772540270805199916302258957/68615447192289622196487582224921335202175596725303002517342946696219932855639270027957500972621420413009048438721527791332064485378502952155928009979545899321367477542867120929835927648199210908764225893003145253207825874874435063373044874966693502965613330712492125813984565459478599857744883517375854260243286227589745231147073962641901980879517241888240183508575699119293490822865526329040739522875052693364611913264920570616190225224494430994907582974862212368342881803581846800508240263969949488897365362193554028887134258268448337446299367918266467859552049426207866880000000000000000000000000000000000000000000000000000
-3153025762217175801373437922998737789282447193042141167377363702230155451265610875412271500928692503592195006540381443558667733017613880149238388262115531670286670805324172345518416923134204952468920395776544667130811915274265635326609187662643364948567483951940811238401065745376814552757439283280938616826187456581078441422787568918034409282436963275284736930623333952778752030930609524367833368785775578477795996700040165273320949665532760643514577475680670448194369559147180284101975076023874047287457393122826286630845739908939355613550003370227699688318886479963755910411648802139635271845464263059439243839090882308435922439195439721327974974712325060633336840760596970787004936973954278498776447771613082666630220556501503594648789941838954135031217131070405205950798559290848937690935923049315375483165135455169203633162711072171147957370207285846586265481676574838182680886894788215890224743643901656190419178821722626905733918053529066142325967584775709112316457578835033013394283173313053577940977406675966303391927332639530088502763552934186729121288253623603646539056433119921422760082294333935691314836130328529649475916046907300627924398436952073474206277687569331102642246561072374169438016424026292806803041266575349158145774475670287797025404502279/26610860389357540434463879715056448261017666208247947063247786283925295698795751680407865594599263916697422264060696865160087617807662884053516428218154322693330343464451074725832020635736389622007691085460350246026687252342606989795111316726213306367533517824149120098293144517328222205699320042390983478320439702178283802688343467250685463888925817288830540734630227658439040788693934558914930284523716088035319055057525716952018122130543057585851114788511779753287761116867394498284065354548345627868021696989847910333619025380633007392216972253518995361182794820946703155200000000000000000000000000000000000000000000000000000
7173529967977686101308441391633260075328343192061666053717456899453714765467022765179520630579971629041268121752939204073430662896921133854936266518066913836910739312834788963595026519805416427063639264635485766353232652444717072643484896824055536417179126226277215894624719447496067468712888370351778931278594374533782735077115426200897111581483913531267842504880874412509429850424766910622624729932987834998114443426316056182215133299163415605955830380612901757377203792139887087691515604288701893867042611921033701775700827639848091029968880490296761496473903699974813086627572049256680424742059474823859612757044774431110466424251157189080757089195261291875287118095349491602328733847910337172560500292273853556220397988474819546660025656104201502065890039360943521132625749467450737238926183211233674652217051029870680800738137798577801392575139363771562943161923029023193190160109896418616206170346918649179943394883094396790078321489822229611558792399954304408332021033830063326658623365838488095268759335058396078417171291675395930558968102696585255270649934786789720704898487297502722424320476812973868538236885229299932679649495692305987285857917446537287912047173570308942068461229671659401794465911153694897955285608923527907181863737256617173932700138011560843/31336949194507439615624664752450473472174403726832782461680593127950428214901877178848302524200093188302884458157876628412519178730303812261420945869698530403665812463737585597139787500643172418876257022238108449721026908358653991182723086576788789578407470589718003827750006983605714469431519281919622144070149793285147006045793267034407202275599042439326844769100556090577814432765977336578221903055128065270391719235742284282696540620927504613098272774951471837471667491223043761179315361516131811377382350375244899208869764288233429505074706525743968937328859181146837635563520000000000000000000000000000000000000000000000000000
-11101564136900244671226477968850839327269552124199287165101995631509209895035964823081136154351737736990601268861457564714879691930108911866409640326148201265975152134452200045228141762383634832934105556508445596629754716781969709539557346075199321432498831669597443609375643615446712065315669004690587280558451951733288991465680988153653781313497985204309193431764840652973687777925659487011725507719391494617705175243349658154193873353684485312381994987555529823506560125907729421034575176204835611183556500624641397491449134181611515194579024639411060604050852354937598235522165947294323002170797292211098082800942587497372837404235490117210257393043530764873330993306803291161510440955174576254476971909434016918383469421221394481529353133682255632668921934822294300497590135822299829256824638419812411968096968505194877078472075518588445511383703894593549254370521731204187068157148190107287071083005174192011499497002757925838153734167766115031890991665590675668129822898326307024042281552288480924309246196025132419034367479317256635427127857752223479678397228736158087255903567780350784831020922558401677447029291160848383072846483426852234123371894176253301711347561638032109836538896028568711849971137160875854142310831297724164332402583545102139924484895945519463875663/24990225307012261971953846574738985174012499174562851836530093253935151614415421041360038721830454061557996466632230728987198838734292913575563539111278574878872736521714783450883628006842023574546888511405073826992717661096141790436855119675160680296704691736104230900610765062875443184483363477986534114891385278189421030137784504090729794219781514856678369879156139667169649484357678129169974429018646431797907320403186884934302304545802946716774571959771426908363481670215845024737935035133117773630064405995448463926060698103274760238224133052175570165211621878636085709373440000000000000000000000000000000000000000000000000000000
618157493707820033398998723412502303383161225535310597915183579585911575059456314382161762261170497195403534494183339866806360104423658549903988071581904631564422527705889264470852119142793220337499820497291620230637711630197940222934767208387756890682540937503662088597812610164793857468842492358657408146438471224981917971934658228652037831989338185838195834105936944801886576603659767990768316022205717952025347286791298676044397185381935977822777944202814812696892874120490096803606041292828998418225997641259947936740374818882843658344048891882703619620520998471198120533908612178895758891014959725490460109948197062102516264866469538961776540557304928289704395026638922811149344187944291930245540792650492183732943161649030383856456740347683645794862611145820367109416984520874153030306237449949542204219646728427813130726825439511456309892501596104274350205923986588521695408952275967227417820608598459512105450057949870660239085981461283758953785854515348115514371858250165672149720294316619894353395121928774901739896309962106212825127092437127950734649194204300046399365857278832263982037565533289204772223403440144147203520039874511438773826961822087104956610125523748282407389969195334317943119922808769745010007516591113874763871433616556440646606020851490650558728391073421/713880772210235080395622362792623746074910656420232250703053255929213115078036683635907410143297482904090350264402955896539916906819305086364978283668428281419830140573913189971322071094651982239936235972201900971404769793936824842335378090688510057627784906010247901599207359092125060185225554457554528139633268410870276915328007257657423593599966666001816985315925948188235075029955176509121157529118261429311739677565597829787253352577225297090069132431614489635074562784053915314673747387626695568625871847428378999897420326297388110869205874421668207567501275233869878808245436416000000000000000000000000000000000000000000000000000000
-18849033033132178593103955434727597252909666368707959137082918345322255391893101557382637567852516502967896107818866323613389541648371590633310323242900230040018286308732188613579637533307068001933120334722574761709088533137572263975265727869895798294664983864082477985956230649930074119666551455320106482838179245552210223648125307095497783198046558474400625048236471636091766644573602693527001977083404585607924303805136243561657073931166552245139996469881690216603168621037361320451915149737209578851656482953901749937012935140318051282659341127224303881349714685202278268146956187169177547176441691104330666822991279062205768840848379295444337648009881986272686554541240404097274303978011307233912543721886115485818592600372924120472907656207186790044580888309400875236264619650941219439967607920335151894460655233378515575394149767387002371444668926229319054432351424435910546551145677319311797968486175677774961996488125310281551460515180224297080260819619557918233393061857041944379906552570240525973510125148548867589177035233826936244359725439819872554563876226424415863092806150047489728526307785379624143809796935784991448213967196732129825909278571784118965889748375087033414713417283592025953722051601492857295251613840683460962416059755628851984067572234469578410296112957623639/11118417515727160428803175050012047365969448988500358209920623608640231706532715415804527073929916200290120721099106071253143131241714048343385939649587184897585004590756658258901551295951012004697463160596214855609528833154281937510129044705749007415540800937518097678423332453784726494823066954501878414250205964272216319710425910633841177066702739840988847730134832949484004256041154378564013911431207227749829496178894731208350360962952325381780150467374030130165483756568112437490973629982247677123709976628901683223102189644563094419712503155658228687329179381000923669946601308160000000000000000000000000000000000000000000000000000000
133609669855366081271334012308949645294485014401050020419740127353757772960827559654037086315244904927130470161342973511628380364441657303986650304670344116558050247161730631262524634422537605726502309458486700616930887583527843110510659759694735535260989959816712303708354273874479324554267396766132253825230193834947985758468155133694777182204025027786578865382499942374803623734471181996139605527978642795030429508759652095510219552220519134331057508961475044722509113848059923769961809327956332359037158227110244745634613997997866672984821280925256848252556146444293148325254409006017154582938999855764897574649592195011889078706072262935008734907588763332178099995520675028363537098681588649644170173714280294158348537100441031836453217379296459801889884480259046969096421689760937263710586821940764459249961585231520203324071424577354953643519158900474559016589608409282786951066728394317165374650262354701440519273915409023078612664517008041217785146584691218013200017492680908094444247577437788106273590561591189753442402308558699045437554588040368724744565137225145618434978972639530978840691950074754391156363755052554428540140955049416160344898700652528532257103531580184191445658705497936535970142130863467523561367682563312776034978368247713414597103993782981460376592615502468339119383/40078766911471649432901240416211562957942319656879230229030209425217468728383855293027822556611801518843769674071256282447533493618267068799897834358826493974958349836521709624575723510860808670166931339907559687241790118459654840992444559687240164385175469120505915004928624897271348734857256999598852510801203460201222564913590610036412328689203931949114619543876407728195573741830899108237097902727641750275751483392092291556305447610562031160616805985768829315854013908015180410604750611301973972447241354126647521105020622544105891868362434426107508882292714306174014316040190706057216000000000000000000000000000000000000000000000000000000

==> anc/CSdata52minus <==
1
-191/8
107137/128
-127522367/3072
261703390465/98304
-822656668343231/3932160
3672481035781904257/188743680
-22087833647776633704767/10569646080
34431599899495833659977421/135291469824
-241111632132056546868068726153/6957847019520
20325484111313858834332735455874177/3896394330931200
-294951029277154838780166498965015727167/342882701121945600
1015202733548558999280856436980985994690509/6583347861541355520
-102218753283898491294005141869109996531902091711/3423340888001504870400
216472888431116082673764978554003405468417129889827/34855834496015322316800
-9076576231360207912975402220009255544707673923894051081/6572814504962889351168000
385017637321680327608000167200090143249618150423872284823757/1177848359289349771729305600
-65733303245261462076582831107063013178029979686565016851425193151/800936884316757844775927808000
2512438009144116693331552392865827914359959713397380984302904602982017/115334911341613129647733604352000
-106847483203412195222109146289844186954601001881765597986966249441265467967/17530906523925195706455507861504000
201141522764658534019725593068160071432991014020422429519355747491127072419113/112197801753121252521315250313625600
-5318731537885932515160412274497810561924571578898790819888104855031553636433656559/9616954435981821644684164312596480000
14808926925797638971313530641384507706853017800630664025567991216807339476697404957911937/82936615055907229863756233031832043520000
-918844231937193344008484147186043709827961951897068433132687883393798120524819679501813890367/15260337170286930294931146877857096007680000
66334208702618254072789384920889681245522671748895832145439810381501818747118310004722046567959/3133673515181915097996556364223061426176000
-4539058422319404904593134770386675668043918843264380120336432860654279101958206950000586346646788170431/585996947339018123325356040109712486694912000000
359027038333125360347495651850970256698156174533325544640469138647281402505978647311027458132638802657353857/121887365046515769651674056342820197232541696000000
-4371926501414864795810565949067266990923417276899873424942899746964688445133596396406131978982562690338821916681/3761095835721058034965942310007023228889858048000000
560732377945197072083805128738059605552656824718414080078893016601825781253417285624714654290465751161775140164928461/1179479654082123799765319508418202484579859483852800000
-275360485286947823462442563261426318609629239681729991576025152971119534488942909138612067245440044017679094545075718094271/1368196398735263607727770629765114882112637001269248000000
28925600625064497810754305976777104389792267582803414989608701985857573884589818026255150608230885005163529989326043010204603777/328367135696463265854664951143627571707032880304619520000000
-111820044920376096154045424223737672865278898844282849180943219677006883865053180355140064811368069684157914943895812852603236096523/2808105160438720342481272685642056475287729459156746240000000
77436740917639138751427440329569219449487181895781099972919435166517550280640550799042885517526914516470789230630751936693247172197766349/4169474542219411964516193683641325454507220700955936817152000000
-7020153697862630356042880997629644654544523640999387483650555202536025881530077704457982473124095841030153054416294916024932814173604278715273/786243770818517684737339380343792799992790189323119514091520000000
1885952185408655802309918292133232998644543085561475588656056082432539944945609728161508113687477030768637930355993092485245082532863651920079133/426619589523641399754885773774460385063058569527278300037120000000
-944026386592538040724102067724792948928544949986963647389766552899974095775822175144403117254451365393904436284962953652681905376152703355057417329749567/419162279098768148087170370448882817532156305731941475352471142400000000
28482972501403932206526821661891977901507966205146312971267670241824447357891137097735215782735114778370693472024958403138791274102461222619456069640617256397/24143747276089045329821013337855650289852203210159828980302337802240000000
-731820187012864662532647992788335320739496405552397917559851421257909213869192748326718373186514804598985907794635108490639675976792319986946796360744342941210721/1152669224793928615746293540000850400934879379065695060995079353139200000000
3810570325449160687290078238452512958282480244597413193997529226511305748256698410867264239410942507289842173062395966814090110284092075339568228363609095834982564511617/10862754774457983274793070320968014178410303268315110254817627823983820800000000
-96279735019854904273145831120519580907583225424934539461940844189389894675490244693200978877263873837231525699756433585099687740215409754382192327076142966800448662330134281/484168498518698683105062562877431489094859231387759199929014268726136012800000000
294945515036019975904796623632099803721241383912333924262712916231841181089030659600992980542655372299888425464591295429326781456070363248839512001714365096462102222014150374553/2551852792192670706247859154930462436641140419549601430214098733991869808640000000
-1064679915630218920005151628147243426034093629555850415578474526149527318203513295407764498360283645345316869680751456331789417460354526701131559186360370604863573887723376492270315417/15466446923115578106563111573795933202946738021096279972688928848628984840192000000000
5018462299698648894074944119013099185229818991726845588450086239281466731950383074060260406945674888191160861910742622855434288194156409077371223988092799194156802147588939315608462278161537/119524701821837187607519726242294971792372391427032051628940042142204794845003776000000000
-1077742886956380958942560722088577335245687115726031530349940647704587251680421623833661553563979517005129992918283293420898755676094297145906398710958973541397055041819385093781411469630732002367/41116497426711992536986785827349470296576102650899025760355374496918449426681298944000000000
4405072952779429932246530763917408757700171891651362259867756669022670878239856654021503879533091170560625442822158816509618775275358611964837009859779451806936478237423242493216442893678935176939143/263145583530956752236715429295036609898087056965753764866274396780278076330760313241600000000
-8136369931991432425293362785647176265439971691810304399804411384465950566076032044910035214532409288131446738032221829792701070988026875879407655486852313301152208901642065996954782438274529927658859588233/744326079130420527755280785720246410854589103988846363478890436607072273049864886026240000000000
13987159951971492251743419617361536317161657202042447991802889794557304266443765779406179484965796298257166898109994276647180400886585571804196976409695890392000954134486834366587141516808178197195932412912003457/1917383979839963279497603304015354754361421531875268232321621764699818175376451946403594240000000000
-3585188421292177435459967507194100216494539042711053734582434005832982378160037489439346237774540232420568704508043545961609623973875018562246976421388923169517977108411132858352382093765096058291497830835014207528767/720936376419826193091098842309773387639894495985100855352929783527131633941545931847751434240000000000
191653528886040202083659224385914027758340759868977815028508857250313904303877932434307397047462893105228618046207967033307219444394621202156513632024324375938079006890198004141995466828427892966229066199253697867860023501/55367913709042651629396391089390596170743897291655745691105007374883709486710727565907310149632000000000
-266858352467846914677222266592209406504443332585032267242038141522155151974897739963767908027178310378921197534431688072602882457655492392866953962515508659922371451008890741667611749469742762883865319153826918181261125737825471/108521110869723597193616926535205568494658038691645261554565814454772070593953026029178327893278720000000000
77363420601508686526489726382640461915604429810487256514320530798639200700709392750369200307247710939059243578601094012157301412155626531994441875800318816792936453274997928781747913684285828326399941916176979099709087234577394933377/43408444347889438877446770614082227397863215476658104621826325781908828237581210411671331157311488000000000000
-3332799963777268111933356081996952032535747371212281377490837415409546201905370843243660901211526825172004827914783673148138743336457813118881955695638084124560014285825430890680369912226476588562666062231272703261936858712455103809295881/2530092184848413008856897487220792682618313130639500955100734417002685988704733406851700444597583872000000000000
1462496534686193128679816667077136957771094123866046729037835738140696485242988605771978642852471128002980516241566559059602151020930749979981151160095257589690031662875204804029236804068512527993503903973727931799839244031438037214495958346189/1473525688455715736358257096557389658356905567284445356250667724462364319821636736150430338933632847052800000000000
-2380619977824082612991151763319577165446355988547551424688312895875413392545170876039329673838837689514756440933885251969218063703527749133251830490693116996954646964407820689939268183238953754086987700132795514164496075930669700273698737822968242111/3123874459526117361079505044701666075716639802643024155251415575860212358021869880638912318539301635751936000000000000
73128024890691751612669362095485508652127662396652410728152389821041328609170709212287987523355243627461918492341295176232348863928239371593223257334423944150218799850180838835935435095873890044163055262406291845510207089496641701388658456868963880597027/122683069683207518180576925391919976791780763158344221369873775342873794424131617130546374691725300604076032000000000000
-5998340620696022513023533025850691966987333115200206579745464252594943288575539256223583817824796601327076296476463228249887876630723670039847601458324524506619282557184281035055502944914859616960432919167831824157130606217535276779308022218872635760070322161/12633745899292008255191325933976440163238699865667787902769980269351258830059511210890307521445754360079319040000000000000
1204880199294133677533879253222388556107586506175251433462713857657817316363283514294299752050424527926237982090233027754314085575289882624540372623585243992290256459797083291650637574608515568384815501193687556903110614982990069488323605352302436480670637913656061/3129601807711676774368335986656563812672400757311775789184996524134824775596859624194191943194844750656825196544000000000000
-5505608387698927148746320520557662721690239280417141175718608358190124299407146617922048031954972404307297651409715218165814380034042706321758478897770291932307303359770575485352002815132619752057558025280310895349699425988105182472731992562076879732552562502453815398793/17329052295272084539216671834686916197026036193343489941258637896495115471733468433395268531176026076494077802577920000000000000
15013625552819004313899733207068493756858231904504148762590412865332038715703909950077430177789026506401143815308298573616600103371020885902673689310671539282296618766978163327766983983033450660365480340709187483409704579482500260732557175841492357276027407199242723384212441217/56284761855043730583375750119063103807940565555979655329208055887816135052190305471667832189259732696452764702773084160000000000000
-4439740024485798361313252579156698361931355346816906378083800901371434704114926130111552869972291322356853923656385266305390941635567072433699641306439867767440601461431146718664739631455951958695920303007625972510165007122114886044338531530607492570924311767709464456648866471909/19491128096537520788960641273806151868927327177125750047972268803411016687185490963042712247491264734208147424584663040000000000000
100883305110264905700107802119544415563598816945377403745867928114356812578347673546165617794345269495331520188579168162587028219961150463261739689027655943000292386080549205342058229865895318565920200354994244642834774405450715430642755694441534276065885685227298270395616640541419720489/510075025835148304038784397878997471949080581294510028455415085677744942296969424306442562431947401588333534842410797891584000000000000
-1086335521432395040362398245064403445862789681278656226695802829183949070050006120609269126711428227771605038938488280970580669719784488100538885990953710903757582163739127441098157363165831657238614603857974900823875981885440826995983136604217965816569928784151444132316271192271676899356857791/6222915315188809309273169654123769157778783091793022347156064045268488296023026976538599261669758299377669125077411734277324800000000000000
16666247122748383860322095367587965640433962109278006423053275946894467654490807720175187031352645229280271996334109761153281980778351120697353610667928717528492297768020045183596434448914015083662039035538562737364428648381105711923398215817265815979898716663643243558248485700301023448935240662453/106433310218401704048258349946392741457181945294115140834117509188040351545773151047005008061662072982459444346151593800053555200000000000000
-196982067214428668761841290466608056228741330382564383846819916264472346529097339553254329478412541562193398719848478623836357276829583659697858699182848135821197658989733439507259350704541898000391571880206953815454444558691815321616003407824995528187217061263255464704686722081985676437773939759414121/1380327650534302845048220091230236299146558396112499466221350057047380459798598381280412775358698188741461613632077812760943001600000000000000
40703395176824802405785072630534168329654501243887782890541381425258715344530768244265723465917377770826072794732231231846917212577582650089999389203159103282871495731889732715351592948132699084764347659580956604846042698833242409570588274400673303996012044175011514123813467630897341492732142861755856552489/308116898345031166290562533818969388889262557817570170985264330877256349104381598591856441504285285748685936612934649064050435031040000000000000
-51433618949312055714484905223460716123653255079281694007934910855679947843962600153979487626453430052071426042729081383030772823462354452839751525507434359704095608493684076176492175582213376955061259912026003367217730766895563320617604857966746766269298821862908447344336882497659709266086570168330895724339555184831/414170734755390893727774157959458652544946730218377823838392313565207984466109744827173428670060281103383635995106755271896594768723968000000000000000
25918761460510483081428252984126983869108931740379403769708128186248634051832227576852437376216363826205867378731989404166494289257061680868569432431707308622362324881630295183098287269983759179796395302589960343625481251030486949011836217414219103556900879992033347720706629282082111428211770595818189488369419342129853057/218682147950846391888264755402594168543731873555303490986671141562429815798105945268747570337791828422586559805416366783561402037886255104000000000000000
-434143227491650364525758959258626547101545354027743776330306737878270134041381550364527678415286767153530710239572589141812762144348391913097910394527814067885387535924379215862647597100335457484255954385754997883053976136492339763975603065531959242422129638165929701094433687447293628711775446667833765343554070350791330969057/3781084880698505356519674480509370139981944652440086166737281673466528427993057634324151538743755484984077292119457180515771338461517185024000000000000000
1439548884843458218325932629137294235696478631336788187554969980094303793021711029617419718155345680057611166617638817821815487986287781732036270287142407734625379448618049223020793333567086746662051359060628026846588524829420072175825341464401774572167123777757640854496723909532691142739199228221244099883101648274136441337398062541/12752843085619918866469558087862003608131102923749922623171503628267907081934984789048498309874938499754295890860505178443593570363005161648947200000000000000
-566154268500660240082349185337491172744686790956682047763858498742087668952277748316106389791653775514259163646596044648273253355584708116727264649965482574866010878893216471350958413398927558579647076305790586058626701885041938803319620860509408660874245411133076471956718273148382097050521541997142372872421168163074093443370176472610953/5028263845187282295922282903214161422634549152792826634279050002002774792305794002539122190750690037045979522682142041786331179171699178021584896000000000000000
2245550235258507975380204136626417978422486478143958895612525787949253004477169420264482402871348648013281658720426362545576372013463201435141683868908813656649571838371137640133156028839502012036699416616784688470362977920087057439150590921576568471401477766855072020936073119997978751482727915121080981277673309332231364371091718838588898862977/19710794273134146600015348980599512776727432678947880406373876007850877185838712489953358987742704945220239728913996803802418222353060777844612792320000000000000000
-1308851059844152768507359772075468108284774618775157791990893292224242968498112968952223189666988340050598529024734350807339394538103146808556510765954188301990835430569920889990982334903927221418858127010738471567562284044433844656454679766495241495873719177495816486428042057090096308503751663429277496407883922514130690516319570067579187389294543167/11195731147140195268808718220980523257181181761642396070820361572459298241556388694293507905037856408885096166023150184559773550296538521815740066037760000000000000000
9228797775973064106480458074921886274661394239554352484771708819299015887880025235371818639293467421714951183629129230439320222272627911924170608300764445557245206858931234686353279043955849358100326164884652339922101418814797554757513675067542883099960970830540674056770915644525284275742212242461679043945480531401773675579060545235919336803861212778237/75867542832385323233339078768056251719251302290659060432853273714547715142782116328388947685903591664915475195639229485957994882009484571363132682797056000000000000000
-483256637197859258255021009298500726508750671509641010767530054407621432793422700830858584838975708815830312617202769375303316512990733315991828208081536744070025397907129336376372677071636349194925921584533125851823297310656061003785077338588414426005382050672322768037958469609947818244646098751365361479769927615518389815793814308182122079398011559574441797311/3766064826199607445302951870046312335343634645708315759886836507190148579687704254541227363128254290246404188711531351682954865942950814122465906374045859840000000000000000
27808460527114586303327049897793548409255620178272241705296169991334833769523525905239890360689103214886696933883680642156350994280653155569700515279458098239184161768094716109021529116123941525796822085245538156001238157435749662523768949348102709092913323027101237735783058202392028111935050991629547567951203178091369857497454987232711553211609121016875168647950627/202682761555469782510849773369765172956675610023574811804818837477869814470465538062582418088356958165988298156111505472391752785293352905499983324857740820480000000000000000
-660716866976885433546945993130132052191878373482810200707547291599750542874688373303681726398758986522245429151251584499944417014173179457618287500715085186112254086847288643608427003606020156368762014149860805407050323423281984626312913247327461822333924893601695733654260043943527163113105250785042689781730860675550205366252550737473447339948066890765313174745980493467/4444206731781064998576772439337043659515146266297653680770114044365251745864028409345660994628424996330640424685501448896297569378525346100664086192893984768000000000000000000
26551629261906854210745956697467053938076414084281257399458913213553447547079535701049084876453284057685249352953279773668173090637070049904848160103376546606791139425950184773687910082699592991677649707124083051124766100095907804160030075889001494240969717218251389379717776128697610668060307452725020948264160242408517094520000520120887565067651634820814703519700272097738313677/162665077113957828651907594115638737208109577580520200962075406206239198301416822227506145460991760345695568568168849831922725115365033307838066617197828472884428800000000000000000
-90961598287651668050769311906824509396896709447175346537715636219010387754738037080817762495567082190495745513834229773108946968963205609186810243974488447701814015786675428160136379148794280346919329047884674374365358796610712240504392515251317449544328976124518044774554675653364856976690767358712698291920517074916876361820625274334201040748374564555486535276191774823210963023970751/501008437510990112247875389876167310600977498948002218963192251115216730768363812460718928019854621864742351189960057482321993355324302588141245180969311696484040704000000000000000000
63948008155870738492197138643219142296129845089720107828794171411934016339136290757820214576382142489409688235005007171532960000275404911841147397471392757919065951574120211847578224456890322095564207602953935118228059484207270215323549044818067366448492262145710895289275491618390008242735271635146068206539703471232084664614274254763374719450011602376477976929788546418919575254494698770817/312629265006857830042674243282728401815009959343553384633031964695895239999459018975488611084389284043599227142535075868968923853722364815000136992924850498606041399296000000000000000000
-46113290967271380217200813193529207737725493144267253836163327506194453273963347021576168074034541802014071914817819271342295047714240559127672456853530917568253071234178447698639334736124170274306670923570969282877358145679635164657123486579771777277509258810739393360034932708704081784326182407854033192288028951842789764529216450899370694363769924740152922210409060252642360564260283971400283967/197581695484334148586970121754684349947086294305125739088076201687805791679658099992508802205334027515554711554082167949188359875552534563080086579528505515119018164355072000000000000000000
1363882765359157997842116200129164150826097876157598084103671103494544550624409473053396455613978832270773399324019981832292320830374969082420144726564573982751300560813661619308497435192187889856609214749667447529251421542464577576882419493920932984519500683910231142778361593784322564438869034272092145925171523134208776559741153966941085105170629878732060909614523555352013559198170642547126509838377/5058091404398954203826435116919919358645409134211218920654750763207828266999247359808225336456551104398200615784503499499222012814144884814850216435929741187046865007489843200000000000000000
-3692044144768178156566176731305277721311584595412635394498155633112793847345935354856960318615806110426519268067627424800515436468445563071051821147271793859096727607891924191178832609891822764409010397159232656055595243537557699824042040941802096372869022825033861705265511029685545545269387227625296225265840528138779718581610586388882421490518916038677655720306373678891912852142556585508800027230856568713/11705868678751865443141178413443241944293661139174535216372423194852402560769686746984750064370875413035835710815565241698199515369878162000081929466008829604308459017333637120000000000000000000
20074195484234729228229745164323792863585926447908261193792109263442387004640936578087267066486511521886133114959086439803929704754643371445892635326400486892847535328386370912826767291873092911330071136260009169779280215113471389465506543029715951053192326805461578991732460024121586824471957458066811567847305995024359100802125403226778894405314395134539784782202493516443918765174930670108013725553701347453060737/53753348972828566114904291274531367008196491951089465713582167310762232559054401542153972295591059896660557584065075589878132174578480519904376220107912545542984443807596061655040000000000000000000
-15973802448763342304010609936440649940403240238800448074457383353942937133204634503400771708079804737567036629934517202710163851013508937643718207748603855900946887692390006581588083717513406968280408905033821216015605329129944331267668447869986393046074171433910562941499405816827915354700735796273477381826433958455285433252285973861370896924499635945090345363446998982439912889546462828019617615810435352332549381026367/35692223717958167900296449406288827693442470655523405233818559094346122419212122623990237604272463771382610235819210191679079763920111065216505810151653930240541670688243784938946560000000000000000000
236694065988269357594608284324192862083695348339660277065604500774231492103788422486105616912495823341493416475179123167433156355630431591707113882150128892367951250674388585662710666093202652728700030098472595935561332964941900781373653015075385940423640894644269643018434826438827239048121631786426458584892300343649739013074941028746333623164660945293636864161915162342012241979711955110132463026701390374846191209591538823/436094078881234342345440254564110767454424368736576878493201303843647168467464480060389812183110830079438437790372895432878938206442084287736216444034753474938981867318178608708583424000000000000000000
-472294814241750626030456207828430977736965289434309544930263266835726967761079653034291564844293406293965051361089899535485249110221257352112353811741125496056164583052200240606916845727239842665052463097716116995123956771670655718032383752513886768796972749079093237491516803476955889380580399334965161874812806018876571189752259428208060028271288548124974068782239446393389838913175379273474388623582745333064396862788467036972697/709126893485137582770411544378162726208498756119477185028075163641408873942746589315590390245580219346565111885215056051724882126997128363536282391604338259248605297291299128943522611200000000000000000000
9278155285999660831881295333139015524812486989637207340586843739612762148821580285901014556737460328812039678914429159868100542334438291406570660295853169229858866098646833869511386770270867226653629717172775157681684473745508572983908759091097517709815933118353406373823927420498586769084821575258747220790193783034618235191449127976637449419157071192484435997659704224659935634508590672063604761408524060109519382515645466174706342902657/11221223962508817109758992278240046979523284316834606975884261389461654021270022029329902335246061390940046330471643046962494534777602559224598132564747048614349930224337517416402301799628800000000000000000000
-39948374871833334550052068298990783024891787117067863075839606016264188216831736535877794937975911064313831071021554147275244394626932534106889173522393314585152700395723195162179340259182344887983270567061886621509863322147838207896840743312531504554410160516149121015733389121038470993533671360439040872151994277479915064359075369878183181669953526694460313613547275847250235894425763371797502729137053541989833802256681182641515588005984989/38472767871458801519173687811108732501222689086290081060174610478154242358640075529131093720843639054651587418759919018157124119237494488770050740221989880963485475054871488284807891884441600000000000000000000
85311686110491131763266231556933111588782037837931166335727647416597420741530913476591897945947278797465406394016618015929826816197912709977858132094376306482732641736506833180253558809656937583190616013730701846094732717986849891185006309387680642058412932083200635109610942538070619156188198885034522482185667488550006390136352864758788163708955344661921493010650299702552536649063328613025215319297159162275360148690873767024297660103309608932093/64684943553481414620095883205425543284879258149410447817313810972399753928917299694343327833331836995039619543409618196739657907393750733871829310430647269038278073071079930985393711117521387520000000000000000000
-6632037666722737551748492855316455861272198454215424784755564460301399007306637225296580648406358920834985152443297420820842066748328900091401320949110927548048666870667018606389629350201863409055828235480824597840240317698043564679602014647511265575600463426230002469646125739070795371261896390531709982554550314740011396881020988204799589467284415672269476876182419926371577510394328627119967946271949698456262786287535698119479088867494158735974797447871/3914732783856695212808202851592353879600892703202320301903831840049633107778074977501658200473242774939797774767150093266684096555469794413923109867262772722196588982261757423236027396832394372710400000000000000000000
213868438426744251519582821181040923231281304249660250721423581356001387157365187817881130563275094883823021606287718993978858038621358636066981526256804311880115477244600183856811101052498990022697896742180958754418872945994227240131640031330420980895286841390324471020151550807396062892620625740200767358564689851886156455722541603018481784588458404671087016535147396208943084379552117765439492614619689996002282522708730958444062919726060030984425026475461813/97193365668166225973169174246430854941815267113988641978302031890887442675869447717282548425542579239884634408012002315586639638618560413035332382911351598620053243697533287749308266404114618908672000000000000000000000
-5929443490837770033078647421635418558697491922622765173235220589115529328313412107120537698275529785716605041804160514026554031124042336426635742474936998735609662320428231056668273334517972730351604370073595613413656857037448797843115975871343515859167916511535388397605123591443355618332885549792406007494778632687875659198757500087196178535945990263038863391661961196079875444807929612697483332680320938156645703253644425012371040366428380929180407925899353159215167/2051946335986325362745547606690648209531603919310528209445912497280415689772955780207269162360054932912444401621949392886665136050515047440001937268024454950066564080942322770963396120323667834399883264000000000000000000000
1158724970417649216669393440595851932563793499327617223667853291224437777815143365287490567509201648304040721412349752717220845872154120922390371894333883469263695754519690313736480535442713397959490853607328493496789853796805526120847685956765006697096323956854040083014069259462401907274058456318365865144300147334329445700142951183309515915744337636305999667390152512056417961648233722201382111411735134049160639724332951266098134683248302954223627784834942345014955217869/302046500657187093396144607704863416443052096922509752430438319599677189534579090846510020699400086124711815918750950632917108026635814983168285165853199768649798232714709911885811908911643905223662816460800000000000000000000
-13546404846554066357381185258462951512552217536774025413259826501112128987400502427348872800858018224335207719380688106493131192760463896558422807642228031043501680949836424711522261519230560087606647709609090247246716702408933134434432428828087831110829988943214494522575670655286471547991120139372261577043939244063404660557920380706958568970610410252882653976489695517145251698940958501434752910352664220272675739986189863740982520915691348195674348241597292879138546354706493/2631412136872918003357512741597404939503873069207813299862366625083838747233335405032827346608356722210604110580219054694266140185211315544229556948416634986831965868146887288560234897309871961199123365888000000000000000000000
536322497421569649102288895267644663203636463569037353735881200307500859392263049140431793064864730845876325817143161220269163148353526398793489516987290756579913299630842872434729683370503100187616823261931525425935026422470232065907275333886774888139081800744831486783859771269984983491353209261025464720244292783767767332725461138580132689097101586590747799378923040315364623310311617332954111616311997042663716106325756621866498880811681804782992395569778156744800697174375399304227/76814269345312860231828251943444828699495605274082334712636852070992814281055721081605544755029979720792165665795514485322512243457463115137662514033125014619244688011403463264167787860526284202625755389100032000000000000000000000
-6145438853081711974534428752734264002326666455643460962528127098304600703720938167290071393271092334651620043000698453382958443703788137120386540942806219931423299160083560141393437860709932452220241235765521420170685430651561184003090929386876104882010205449409344757789263141007800093424846513590409590520478071871383810089912436604442227822206933113709561153972580533814382974012691443832936207118932324184596368822175830961631332412130855104592604966485645994442456700983101931168343925567/642167291726815511538084186247198767927783260091328318197644083313499927389625828242222354152050630465822504966050501097296202355304391642550858617316925122216885591775332952888442706513999735933951315052876267520000000000000000000000
1307340688040909995436790597739498115151211328354648098386641497404835478097729154496695682679496173446317168547003250137660615983080591879168077926654193690375528421727474652933606441919027831078045027667673288921373056769705439036223931123388167300806011323465476757124568527909760571649347569461979936861924069289939373489458097881404109486835047614360116357167294334861963747940515446119014524767010439572169622065457168568667326239092873945769048544905579890534940419612518888999608872184538317/98636896009238862572249731007569730753707508750028029675158131196953588847046527218005353597754976839550336762785356968544696681774754556295811883619879698772513626896691141563664799720550359439454921992121794691072000000000000000000000
-228971209395896401513674788061343694240156284832691193168564248113970843513454217962842479955668919425250801695189614731887832740053753487163584573627233434004644916776389388572405615672581272913659306717556486540958476335746626668851581967177517233045217823860053284532207869089757586386275365425267015820817333563039792270181815710799327768896677564395419153517823069609898650952175846435752688893832460805142604533501853965299688693804854149611652209640312199572526929452008229971712846699504346260321/12345521177930541509042869558366792107238230127422863069019791904650965313759371793737444256751268068950171181922812420579142681460840247691217745433713975201204931366424568686032884610185012729841454752562340754882560000000000000000000000
7867059237482152439014698203784994891604095612718220399349991768921945920191988462292461234215215309692581353411703925944985886798949252672160070913775579360368577648223051465079105501503802407922071012650333524412041392880938095991511974367348208405902919695776912120124930004010691089204196568236634398381780315313988711423347849179259608899888270001143697485027432660920082875786054551000774014290863800107902532833593000417726661517918311741519646848330411089155045687882260442715217831202370163134375500417/300045546708423880835777901746546515374317945016885264029457022450637060985607772074994845216082819147764960405452033069755483730224261379887356085020984453290084651929582717345343227565936549386066716306275129706665738240000000000000000000000
-1271101693694746662144519378073289682596286186456311186708348715321587546752057666870120943554073465882187786089497881953759282548494046970100699874238604362127869077960132148946574434610808076579367912129046231006185445219710735881734478281883782745165680802309848952187429008802002943365247723996508914575061391169411291842840346597745049574259875223985436991040023365852836743437336554846274493528732292901723779295326091930453486950663509676628628065868829425842242975336414953916238444683833896323271843596022281/33948010427581673374562299740466405739494258921910447015904280254414936042943050783342273915876798966432835520159715741606620444905373573267255145619517098143678149189747073162501690890317392444823548473509986103954180669440000000000000000000000
82137621834214826782407276188357308955399683760865500021646134479787761551989277411099126898117309323338856702198613536364799693002411205700014188814726155585510098747296321720608031318502255022440018379126691976024391490588751530861852576161400647159506967815674384166555863412777069756930602904905636170497392361278632647435333496583893217222061579273083550055653411123216376608290340500821493772317191611385174611601686853988375517777059990285718620548278550619817743028296060688905767025343309987027279860788416416213/1520870867155658967180391028372894977129342799701588026312511755397789134723848675093733871431280593696191031303155265223976595931760736082373030523754365996836781083700668877680075751886219181528094971613247377457147293990912000000000000000000000
-257128092094556158151933069594409516877367949445696330829589486770282854731529752159497477487566487869915548515733049151238026974175244370592659267744846033911277180288093130235653620243584206465043480450255739367723927153995393005107492480225778001678914789286497303875098602472105170377769218073164631093450418540648940063563814971327561037135223999606115769718559459295801344208573812702783445979166685856216465184632666280573124760449421854461370091803324922638705890420094236157584217639894752830669396339324868141384311153/3268254416653650120962116890758774312554545165316178524629014623301631970364015237967385553501262552410963705566354931651524174236336900942971831551046616291074784881995054396716758530649109304985906215594425215386635674320896000000000000000000000000
14507057926345156841415754096637775344273239631303122167125447044461063851514476540600878364335937456043869183907467482684186348250030498599832357928585550534652111520661310853211698675226083744050039246750732823349910246111638469819466948819695780664922258643007608986029667922414954196907737304499203037747676725377115197876618458404176708845904881217245797084665769419822815399453714289050592218610222309588592648480689751367476103046486863003333847387246607978503971920720700426789775225062136114627735079486153403801579409291710337/125344093387500789439139106994380512435091916180206078776571968832864189327400712406525170747880421410065280035880844338699255130311992824964855683645739827995300149794274326222881123167454640064819475180477395860508251381555003392000000000000000000000000
-17756809303717945894886814513416866362676847213829976565931164736267030316378343050837327163035787523812391581434647387346286485336516499848427657038309129104684279921042652685615581413697614319477735312478183305021557078354442669865898536212248519473017167465468849133780863755412214379989226380628333003681866228515673479344171045649131767469311522980084515683091813286631736923745519893806056217500970038239825602636517080145000615897131205129919522980329551598316523675437254810375293006590880275050075985093697516316934137904111079938367/103283532951300650497850624163369542246515738932489808911895302318280092005778187022976740696253467241893790749565815735088186227377082087771041083324089618268127323430482044807654045489982623413411247548713374189058799138401322795008000000000000000000000000
23697964594272142403115435146146962441999683980361789129307417184600627241641324267333981719465376386145357747106474597620980990832149988857103604372209640266777256764161508011203492131234999247487788852069696612636833020904662587867533400557436766357512710215219911324275040789497330197607028208346466211715078656294496865388202839071488440646129471533682046676024193309196028566612346955023056496786888370050941335784959423899675110637864876301730340897736668399791600108572277834518019696856814207231550667431602503393791551455624030010262039/91905774775916728571349432410613325293156251114258311245665124629742285078938450912424222737200946251610303640255356889404674803398644167941717840989992045346611693148835359657719963473439083080169152898962061310477990249358182422937600000000000000000000000
-12237104194602047956719235893943431733587999499858405937876750054114683932821192264454023814577562541782675900371526957307154805737031279264430634856628066486903846677181179034214804173550307626028814998844282139360090845539456565915209305805470384146099023269595661410453769274550245490051324322690187607355352491563251313092599885566272994240423409603122228049221109666212152963338381964176638185752301181311492770659099451136815291881260856571934168431297127049158504327856897591174380118096310741524113527673762719708113093809586741314350668237377/31342942036042118376004274518148374157726843085166512224205553141206943422057429156151968969951204162403270724731462136751381498301908436605047847292027682334011647329177286789046139518905365111230939073749371668801308528808474370375680000000000000000000000000
36528877747687141158262417210955031700281976694072282958264915978082858310236025568821835503952649097239321039553262120982806091485226711711728110954032645394957671705984405776671232591584264980369624772633168466215254713958454963013319920193501298054400758594825740420780690708570246545507885328735412440768475850450912526781034565334963803378162923841174606013721565796750352710609653583066560444158939028038304449696857605802787414527300024927519608255579894859546358975239590517434123131107444151063613595123609389628128013871221984510007705779400783152257/61211010591636238829707291894570758421087691842117429049188889773801252914446523925932050888052384461740493142239960591195789988819722269817208563081881710048114042581632807170946923896609119361787795078444392904355502683485337170778962001920000000000000000000000000
-2097534319622169183301467577975667522523607827805751054566033990409626209245428912581410060320998647973854015129015330780251229254266086704026850693804500042811267519634774953544401427774280736741800942165272359783558235762648699126343497195118815414663074769767264663656859823451617315875075900970400136847239250751926892656841557896052979454920188576270838844336735808842778402120257506970327072995128763605666826146421028223858694332205613515454039675053439151563999111839230931814238547943624399867394706702133973366164123095016480268407312334185778082781576729/2278114133323505236444758341815329096019611487689239968091551723755385760642009760025992850442297439097820092598148098524504183931725315781023066521656119295703722628255551432101328993717278529290884895093408709831665665089715157312469194506240000000000000000000000000
182839686604261442743473549177134439931522033448394186336191806561554327138858772123140312653289312562687806964257775792833740474129521741063391660289577368913643300676229170078226573433537616176166635112398694933782411596740643855079921772641883840278802125071974215224544287209330683759960203326235415334733029591155510794064583365091903619779828465184736279389568154490012592796733268481492540386999095106946923952153695011762523096308716405475581781393284363606511942055485269968540527395733078899134484216838167389140907399562172998079380377181550069354035393439051/127523053682830129742620388080434421960849914037635427171592439026667678409797233665455013870392492140146143324254645109518160966454212606198564444840423669420350355123082586080894675389154250518502717282524557413450310131444562270741937558388736000000000000000000000000
-88950404822895222549881827488884294713373533084203734573363274846420209432942433701781091503804569334385966380585633560724365430124285978732951607572173918788524893869281826851256635755500584347485339826582414928408090389833241408528813269882179092541821808677942453390960259356289269633772771472097962841178601200286965922938966737938286944026289092785157037178711232070898169972566258628545171400322602583814796978195275766203953883094030363964209908081375064646053771753763528801826607304406682693644391736762509759535327465582550852450441941484690600718397718277636173339071/39476036498056894963125567334179279662200699389490422835238155425095246528536831653478254093718699866903640127456267940102441908775566054374827609544801551105763655931901445347201755713466589790507701161978301992907678004289978696530874190574817116160000000000000000000000000
43299587811423526232256760228790151359817531313770681257111943418734638532336886818421112769264231460875153709795806459421220767294204631570255462333756589805842519097160522624795789191894563860289623625292828418735839206568777416237200644604229899476712913763349791560593629004611670927767493348652477063939253377410613093503126881229658862146472748489325990295715987316898855960262627674735426357750701207693307320914892162350585437592207123462052420523621458501307406496926883371279034340897817193683531212455306680158901557556415384403701937035644795930728859175521397031159931/12116816225423811498971224016071770527637466153732672513083214779938547940394981463223182281992485484086223687534536375057603376254795300959137878060490186596816190170935916255855439493495151383204317064018453349758896631941116586308744083608594022400000000000000000000000000
-25201123034159843495453485050438271060289847773430388040744567526268258365730143021642471417389860155143151607770574775691974347148167184696493503258673747316670963771505331202253323103431578680104284567702045671849129388289084254963405866903017419468067872993903941445800077723013514379485460379028196043127759193004856856034895635456982608654738654205093598117864568343292162579894920666754850288215887182312419428695964865986956469889346071508973381528742394525954247826900849320506633262609543586836897135055883454894219563123940141493223140675137664185810011293363199602252747897583881/4406879137291654285712120476803008042747159218703342288624072025055204206751403103899149554142220117713311505885632288444807457884796905361523612457527103442298278755917866493159619997818761703699191142288046329905396557096051564659583761068969298178867200000000000000000000000000
51041940551546987186759013230313688159862999209344756863829887434309937533858235203667337951329651513512216445653290325339846378610946929570654526372664935041113805608948350037206884211746019184817463667342092570484528470905354239682495878967497821873669670127094641379440929349945755330067705046243464305902595724438641089401226999112111948057892325291684429809861475017470495063830555719341347642865992002618752495030148226604751742898357184321268870537945149630343875129735962842236076660786234657667656507090876531604402121451428069298315284405462408030062808327327591144889847636577193109709/5527989189818651135997283926101693288822036523941472566850035948229248156948960053531093200716000915659577952982937142625166475170689238085495219466721998558018960871423371729019427325263854681120265368886125316233329441221287082708981869884915087635571015680000000000000000000000000
-375820317765091239922365776679329667328696901410917529814308075965869165678727373634682932611415312888212889556800047517383899776393403939472553178163900084759444355287836613184334063604093711758496540043751260934323373920664105282400567694845910741494077971639130698892600427241239677970904868225585754210994768717865889044355211965810437938126503968298844682780286708184565163320730077320322314928780545428888974016609366855465125674449900479397415185860581236638817205462575333537707434121401746034806471102236343815272471378603773901280437492985018668210443416101048403193510903777072373254709867711/24986511137980303134707723345979653665475605088215456002162162485996201669409299441960541267236324138781292347482875884665752467771515356146438391989583433482245703138833640215167811510192623158663599467365286429374649074320217613844598051879816196112780990873600000000000000000000000000
51204336383193452200747824273254248481057737070418092990087899980168339772427401317938659432116905154846618587502499552357729139347345899648085045494058405813975088557110673972360067760716071033698578416846421616429574681522640573559744434017669314760645293091928623192824608585039852943370481697195773739201941769177807138764222005962223989334250853240534323024413463254049445179475218793031937840110085384639249484678954512525897416400462435472151547672187237086269107108240150325445250995089363819425189598520883705923455451212058679750345797304523923047845207784475878316755445491304776203311193926657827/2071608923439821496259403971957585831173977440041135988542899289748048720227389190097092148701775237688048965536762073346833295509783818618686528499500008303255280114783298170566640372481424756427382064930649202144516359616367133075115765755853851895896023970611200000000000000000000000000
-29620347607399571934979140676111867370418628058673376800209840735231813197336511123406483595820790151651816954598535116993277427074501633358353819644313354166518882747339207025325143017581940101668937279504867464376924618255354805063610139012460034973580752980280668040649863735000623773164848199663917849036451144069916916906852307868758751212688641088172894457801285172470706929096797345251060748213600789799214722465399171645048478218463441098077772249038187373800276510348576853833648287880562202218488785010038259877042385892977913420589244446500786810647725352884079221411230524611799747658283801243244666123/722920079490034260073971317110716159016574196317803317381177269387939760300040641509743880857309151910450190732139040767929412088241801531762333393618623587204946026262309568487393123086621328794658844727523100886293295148883978852419708601697964868498888364916736000000000000000000000000000
266569843924688457026959387974558503026585618933818108643146359175832827575321997329689610590875991703009188197943357008920049329060494264475262399862469062155135319762074920693751081414214336628637980016576661332520642063937918335712578059779204611614063167503986253993459039297899123133593089041772752578774605839622482286282374094449178612185375481626704015198366482089776022325758972427534482319924345993197467762550376509000550696136949728634300161694932042146689774184252877674587960559637679274616983625631706907565683834663393786590180947431432488416705323014379010367113904451526224365274243922964529802059626957/3891045035847160401422143217216718654290808954260944575472448534753646965838938748862045464326380779242807106596665173029303267623752672564557583257812879595771901491754255021426544745701430640104371765861420338210385031809353127775263839577779126108208416735327839846400000000000000000000000000
-6989518739694198839325564232023704587910845478901109203958955071857333528494535167493677943977972501645305539912699331929106811351971287359734478327930875236615206754157136257482361550863992101191744823225918192067318994837826681215488771464380561687139772327818115141781536486441833063359786301872956524793509949625934276323393658500581995477443750276580211565213727652746695650413125364984128925385546659725021565587800840985995997597127003521859269470708814671196283026438479351291474389550324262284420014981119444845386339516592024785775047282710753283059892853100060746761138288430896810427816081765270615831446265933851/60498640424467477337726346367356290040136165800469171472461990507133115615037320081974660375572963610818396208878382092282854792289576437216377042015163709329609631167474795681980828604261446497303853369539691637291036374975988830525696907720951196632609270170545815552000000000000000000000000000
116472985144600984800585143092729879553467360602806405798580258120994210645750163832148011914058908656847394182409110341833756561846507983572063537255499240203680890218591655543191395446297925616295519617192110270287264532345979798084321238779485064421411333830849959559115051501811967995905272337127128880854473466237715258786562054691725171342901995078070107163676903152048793521721621857789250420174581146250277488263466828696916817773496381400232701191792151840523060522143968769944252660193080438165569755829588014393688889447596562914985988660909830719351044759788105599406639867771372609546970413952468169751041573238579125173/592769851198961616574169481455382264729808644662362491685215166574442482873074630254227858543338074904564909392259965559642051451735496799186559938839885414612158587532791667043474502169974636328617452132223660020221525507971633457272193867153860579861245809080674834972672000000000000000000000000000
-5515021444225392749198551916987743839315684740414764093441387107726053433524598977380774587841938078815616807223251060054868106324747099443454508067484940845499437205977365176541676292019496059592725495750069958860122717983725585211481796120470891017809168952708772384505011689390924406610582580156463133490179058513274224980276703490448689820037507249363163728738962196858539651372053348392113955069315040433273244802413262150472052201195815197961635849340624358545149997993999685052299865584057024960666021511888937347923099719458457634204838748695747218429153634470187688841436423280902151383166178506823682940808320161073545121580827967/16365190051900932310379671044020193564660557061838503670445420318787208067159844392058722718664477571965228018501513129170597756479513595631942546791491556526612474284605312343736244055908659759760470618466430805838275876224080856488370728284383782888809274297099270843925528576000000000000000000000000000
21544467211630997663312494499823493326478150917285796248655077569928153367703888867053749778258743421359292667481495452226369685494672975895649675119237966936568191828668550281703418661965137163645333139700758859791157499248334866573192016172592379538237572338301107289179180336568429822452130747423201194510613685761991568769277032543592408074620074767603131119712409611137969191062448671337823638944461321563410837848679517016322878196446325409222564431716421886250205441695095444088630553545540081265270124380373827366781819880009165687709561451708657863665801867154244602426273797284410055792386442959540449888894911507008440751224741165209/36966076352529164748151727534727966640174434774976384761476714131848752339937530862062056023336231691968515053556359068244173755812548357192152576281957398271877588972284940823498339514523090280870710102888878996717046685117923817009025645065902191937075066647565411788631782195200000000000000000000000000
-230685755712445257109576637171930863657108015897042673993991189529463267862008947041097138843944499115839012726429142837043045066255330371182024312580615364325644930073148064553382340995272096098095887732649415453505582550537364045284959534142787353314938939076349058624309128476098694599877099613380396594106484125236110919371203644203361368805549473989765931918685449348835259465236904351331906518407069562328602254222931195441091422755654199880872267415924875093701445411419559866372174317934694290380145191497368904923962833699998648414018120770438393680016155850158326531716225421867268950002750083383550259670450448167396027486632894602284847573/226982743454186542946113741907269932474145708454108726729425674534963831532094032785855669373142174896654434224374419711576911688675856629087336863916377218642543882137283950071450998153355214052988210989977385361931238899365878482350942542986748683028547498788185229997658435747840000000000000000000000000000
26521665806733505012036285324013382646798136637603220699542749797979253272016246314418477218058197343038789610086001917052205221657230542408350343609994562922069997794447560349908090693289733328240096383546049008465365640812063928086261289723518433664554497780609487881084670514555017181930134491291635068465701872967270664900843059821657329283869536634367498236211178389784800948069861696953291299684545922419671892596998731932935463053064398510873376478376225550323876279601073828504083211993236699639346103267478732499462626845997867228817049390991140306338331944872761045026874917258663643367411918960937582657749930342690638998295861635663185245287159937/14842855559956166416332269810800195424349336167231077858290603709190354871546692991932673931648513100842026762800292053779437409145891616689279132205219739081473229540721272063072323671244204157353005093056601183587407574107333525717892834770989469880602778040757008560006880430422753280000000000000000000000000000
-6608215184590276963865897017692984920577709735349147454762144828803723221270895430937895530677606600041310065913762992876598908749975485413343515223859869594062040305571489885535373681433784065106323890698473859580333806855165838440084547684953456573057000549286509462492442631951378772609962394714847724492400990733570611829717276635567308093406580421421188141830491206429910580476417228644161715810933050483443653717276578505477029322703010482892887208407291113632989786101249700362512202818119201941366945290014439026310201016249178262986490732990511879437991238896196259143508981862387605369267850772505103934025707176560269258401264309249132533256499762921481/2086481410142409679095850499118198899651392398365054373222564864263329884800277986294535878391733841604079190656498197274138058657079621546035809441419460465167093981152818815723309498929185270119336715938242223521429864703088027043772364202093376908930447656014985203292395763362284175360000000000000000000000000000
1490801988458030884636993210396307535942268813600760574536761208296869517334343619967531551810541977184457544433669833374376608642691428132072515861086893908487302712536658928890608999094617795012174847445379338416327626234509185684823282551896401158099486915560356636461782139199949962261914364232439006979062394966393022826058497663613287791458640683625138232913921102360137598691568986219336786631409841183458438069390588488698653974784778396072070637142915910788347463526434130096904827802185089784796667017026536430200022745158950211006041354472520830106822016088594450753631366297625714089508035059771132727340932320562628915286216303897972162498824234330443514503/263427762036888960211665197561395875621441251168126137593772553044446594910056915215077402537312723565431379998522245124938448714813834400284957468385758790365823647365912251934230202919350227558339530099548254547869254190877150178035550854897025622829327791333964677302952657832503660249088000000000000000000000000000
-1380263688659716111531362099346226171144139637413546026852065349288402750684480627555188337624944272896258461698795001049296049209193881447981099800383325215346812689153602162894520494707077980635006227386477246210129899918759108958160110107712902637330029060720574957510503576309931485944763968182980932088917931800585685374260946138552617000992075235229134028564771217627388128415297223346296955006701972531301159055371689543110487292474881046828703004471900480936829983523705058680346995461472616889550399553614776911435448990758506045611587618440384433477133484976770281042776840221530930616425765617134708733872822537910912723062922874736412954560021750136268781574804733/135406793570363484220949400615670777188591297329410631473434489882659464673393741465693991958431773795315195326343210110949669900137952261828716455712305920281498136496496951928809917388451051548679197714721065421801953088768628596186498102984452422949654472181009880856657908231660759941120000000000000000000000000000000
270281554609943120326290372470355913216665986200598557739587686919241947387773100027116249596377015941474924491987725968149332766418050445742251627289654498558911739172273892080284029601165602629952773890726405368166271288510972385953330742895333441111220188138333224908828271565951093215029078800800528891835803301195578090717962330652172493350236585227852372608342302461998175673576007091509725714880989796075259756741224996181605538635321567948308321440924337129885624901484334387446636272764172222249023213124941928791471485791969932342895834237829077836405007192317637714359552971127560770352225790884224998255587684731381930662464833603646684811182839445652028066207459882601857/14604435127325123954134718552803787344452702964760913068198750340784119221813555379523891196668617394467515707118073269726587596749278979151798042047306467337881263009966175247233722449848776615834343548718955232133871452342229205870290939395491100529657932751555001709675695350234002924209438720000000000000000000000000000000
-16209818947154890072565674043841399031318718593012688751965685937600313351395499298073625664923903147666521831221504714761966944397167710657878089104460449957099181177221766665020616058242050561532948357770750403478842503543756909085675907075887412811133748972455195252036874527134533062676137646247657800651412828899654452558157513248131696125509915263921495492406305585209641189730108383888039323642728558532479245305594416529677922204791719326636945950759786053991069921848399952351184452280496936565530265482575395523062194916939919116089457989806033116177092057968202797169482326000750411310200847160348283751810431561550309363783543082113322408556350671882720479940770946789711225057/478648583527816965722608840311246707805288587490228634751288075685053713850405556954718498574687589444483740594579433614264935428944111058652477765163334542428624619939536582296434258356334098118957840177369629543484303083216286231103728852445772843165563215341286507646145370188314418419251281920000000000000000000000000000000
189798397256107277381070009286850170693874834584113929384685377255818503198669323253078428881934880444185903143104316455925399034810196084477187288886272811608706848127080901751938087273991306006633179106023990863007170329919988623009372607333485549582977035662179129080860717905058504197431555264945644862464463624498106701605150065563204494813504389225039240954233960751016765638128886430232536092265070966291479340086270777922291499002823261381659506563044748255747860488288636545873225384089504861051622580706853126065382409192840729371339948375679346342250919275613925777110531369582805029454173133352730672112869342769145105794053292691316838980041437105815414416252615116845247649997843661/3038844127101404351979699005368043098514216184257963556308977734909269018493454799994116803750976567865138372286865908130245222051280372289172850835468978342970851987072129853683601819452693922137639535718084304045673143414723558024031353738407722626689527741558759779743847726251570579660142538653696000000000000000000000000000000
-11305916726708620797602981805563211479352268297759406943604459661417837971652592863410216723060831730472831937598319877820580071105135739564600928043920287272147057600669596707427310480798772256752767646190302424230447003826619193660263594179176867900197046780855870728742292800615322347470552445808502914877375185572242932367204749957348337247082776789523059256524108560125141545596794787251594998905491968089385917181564798947143944364656732310181575219729265031640184564404052735727289049123061496160730217502362483066705835731629308068532844181129604567663331658083532367739785067531145582820265519063001661778881487342537421985351208845515825396047569956888146169147897548353272808852271757788511/97394010533187866187672340793162126635610903793609266773629348522557938729355445763786600666801485032199465844721913577342020781270849198833117455347949864905152771759578820155325375083080128187765341641647919309786791428695487946608706740932818936358496665505858387971914622779242883174200841611509760000000000000000000000000000000
35105392005300297438945989316988252966244517046210485188500530256540214657873735817169814090159427116347797512417325176205611165816319153226480145075303629135207079496725870342619465810527735379346067371878771716590944187628399260038936114296920344760798482924240684217608619106079261841004208277192124244852983688179304223212552268926336126633293757950990682929092379267368440232376396082328301619221763278414358597503803505577335997156107981824004022522456122155194926803976619657330870226325521020246089024107644690722692741077195019443129253238962078612089301943074859038728499158093886846682819953838353225136097657062603650317731875008435109497004556957557451896843747566351612705362713590813227844077/161461912115613626875879769726802638454125640902989461669074238778387141196468077610776518966824164889024540208319180290991563956593970196560566205182779459205136436667563145017897829741692442215439889153242847616145548087334381205744176799027635670335313679923771569128884994437192359987011771479516774400000000000000000000000000000000
-7012969826825583536207711392751232409364096071161166714821724460304084660696417857379238979033948989146316858270157391783532614794440920215141835625881856946221164495423226830816435961198708904296691599921381744383256727002961142819066344288534492900760913182107873389795087512404779040134195775222370592456829567711947155701354929747577488115600052052906283623435877282610313590578674239339796812887453171332004913238149297555044236572446598831431151151985435074313603666925856806539011835357630366893703462400339867561112357086038958218167796765116825056730122719643957704439512291920402609326818187742624509936897755597436512788224073962710800146601263789332860688075354867018146078688096999859618635398290159167/17090420473613471177558121866042605675092290838299628538748170026214722121363753078945472979600404205173469531970168595440875061677558557365542811686186840197945281548388223773854449482498661623619881387092448934473773973948169581865609625823477180433652282392571373049154218891187936919905221987563891536691200000000000000000000000000000000
2816641270431100083229907069428681370158072122964164652227663946034025138112538788719086058537780395093595112824626361256999157263888075467331969344532589279282790259829813129758805030954322565888575889622863008476358110275793292465381104987229613371530287048026338484451783882055786094682622215741247081302117056036871611216291573003790581851915586241696555176382497256224264469588352988411056124027319772544900331047647767192154339437064857439351615284490267282963855705636972762682339228193953140581950052968766752106903185385659421706560251120903976024187711198760256367504049362957609958359802427563100070452178375828041986472225462955242437472768403519999286640370956944410963603202927124452928912473796858991705549/3609496804027165112700275338108198318579491825048881547383613509536549312032024650273283893291605368132636765152099607357112813026300367315602641828122660649806043463019592861038059730703717334908518948953925214960861063297853415690016752973918380507587362041311073987981371029818892277483982883773493892549181440000000000000000000000000000000
-28710731203311470483059761329612154143035766203646483742249855197680056487572430344666120521990755577347889905374451380916013977390706587417026374106458814311121171932586349012643197987646097931076399586529806862479778836719249521356391299098461536121759808763595235103304889186407161449677395137658524228817409058079713690041971176352835238227171359212315196501839475679829925440984823588898572770925377740682418799028726159702610620057554267445362398244062316445953642272777832800914329991335366379489611683229086039315012488854121152710443353412237148783820800952897385707123133783693454356486979532270391677495319746805314599271302831406088353066867092972663101665588134303361454818477886631103888767798754004101118480382911/19202522997424518399565464798735615054842896509260049832080823870734442340010371139453870312311340558465627590609169911139840165299917954119006054525612554656968151223264234020722477767343776221713320808434882143591780856744580171470889125821245784300364766059774913616060893878636506916214788941674987508361645260800000000000000000000000000000000
65074434405645658229877287257719735132700177351049121030385845785747810659085229153858514041404646232244791866713847272101226908905829879205655051655869438677437205689036590028780339251970418126558438098643542212734565615087905706963284252837631602694586031695955032466157997658556941850771239510654247847285861616782643326056583409725459196930514387539216116869034558582731490823081369025960016055364320507772264917966614055776429423364923056896074840328193120631444376546701135643115077945700770443594365289238345899913282844467810313812141655450555576511885043213601635835195004262674641392759439922525403083779867844605494176613014765488042596698909946571006262154181452689729467069264943858852957572514947510276848696448457969/22546664461379062129610271921406987227592097544279050843363245552494328793528058993969933159690862079600386393354907058862988671633638605493509847153840808972913316660831608839227268528578891686392858605303607511424303481303603443391887341599535028225619966282671092438573141553010224988151427979710390590321668915200000000000000000000000000000000
-17826500108424155921907033364989226865552326172781031548050282592139062748696734289690523488449992723812685090451989801310614290179264275849403713883849265754832638268051141837828238291485883807843433801534959241692911104184222202835456657491706642313916797415990841223593343029805953897360385294200053276993972388358618738354470356417803509514518102722317964128948400130946708323107830886253592040093430379485987434927393730769097411600007363553704600732353921844714992514708881548722020291445585907696312275244631171995931586781376743584451460996283340529992421651473220579576768042512866425314340272053252979623335047851869271047342096047095091280196785955844993114580876934027501299540932430742124973442244033183657377658565112732387081/3175987575071172917468701789340592240842130266080130756227127806368786851938629612916301841825939663567023571329096079474465907111090430080117207098224741611378778108606628511404522265702847194064402042739081307223545743529229305617448084901543645604512901650480714855447237213847171749616690577873376219668682631020544000000000000000000000000000000000
3129152154758619580595523798465744834281555152118574026738686566695007204530023620974268084483902912542076105159053346405681181070201271257519993318807311551803588104513281102604508873546731858408507774760625197564632122507380961347662409608911156055036263406662302147185942925175592528542294175866218503178084900160985810781256307850824341127999034809796106820877782571626645939040501017765384897129706293146537836563372452090311670461054698937795957949962586730233234307603654747572482684820321411279735081565666481737104106271133254938342777619376577263117311786684697956823049428335890153119441793122733305579380921231468756336294039973996054560188542566608915507687004299163828155403955084081499803124181848430892441235146857291493399551741/284568486726377093405195680324917064779454871840779715757950651450643301933701213317300645027604193855605311991087008720912145277153702535178501756000936848379538518531153914621845195006975108588170423029421685127229698620218945783323348407178310646164355987883072051048072454360706588765655475777454509282313963739440742400000000000000000000000000000000
-575279410340581576211559302862783539717168243258811690552576170753700563197089197783322414582872061331209408283790850082252890156710389021662681603829291374763694055676470464933893701089675539813613754737352510124945984263490411096203179760407145264645805720398245986846479599347975037712817093600565674624455330746990258759523324288009439954603116524361461726638529323078567684087452756856962137126149993639721855252407587562425204957864199177081911231530838638082244227496334901250781033486367473697266563948559482172655388391417890623168863455710050008133825716304663368180086114775396293746538959647964485230739769217195835546410343132166369932664248357591371940032105894388581437042642358804991389085177461945993607634316066895205174606980768028351/26510400223429290021628029579069273754854015860687038320010682689141930008143605032639728090771606699588190865089665732440175454019638928177229223589047276795037808386362298686171098366849801116073956609420924186452718723459596989174403137612731419796671403831186992275638429848243425809408464123427662084740368861966299561984000000000000000000000000000000000
1262460170272752607447269856912051756034545311659955970998717745063856482162621355571066455373745527884454902971621409885972373295770647503609901625089033674154379780188602818807995595905054005675919679250431329610957536766959650153406549146471176124792531921281305775627197868325636080160754957504950835302753756411722459143954566276343853112858765436324992289457130372574055047830443461062485319520826787116228880642377367497863504819241300172075444161516348527632179135234855722977119368601564539266599194210062270446298955745150397168609002481482631387281884044757678235873301154550089728161786993490627607796299359290143691128852446602750615276846542135705485646902994805987837307733747260603373881117770663488415659105067793588538202409137842618708159617/29267481846665936183877344655292478225358833510198490305291793688812690728990539956034259812211853796345362715058990968613953701237681376707661062842308193581721740458543977749532892597002180432145648096800700301843801470699395076048541063924455487455525229829630439472304826552460742093586944392264138941553367223610794716430336000000000000000000000000000000000
-2810714433715816457306121367881530855974452541390719036043097523186793814511591503092493486813180895010187234532691700818502894059969698215500968450870655218674445762295672786437402486256087184434692276331479211806042490169942913013460088845357455948827825023669063486587649123598829270899206620487002315860486206282741928307476871877948610949585449116558053709788903245702482407238123129539789171503002973285761377703761761294186509799520379322614067573256984942302477226009869242144157704172038214704894219592196721403823386279492741300967111240845104827757559956972921988091038224059413982369604465695046711954727791032947679887051128343234957939799190737166144876342890730566395306206588141506752025227987575254472204974182459597818424778068949882214881490299967/32545439813492521036471607256685235786599022863340721219484474581959712090637480431110096911179581421536043339145597957098716515776301690898919101880646711262874575389900903257480576567866424640545960683642378735650307235417727324565977663083994502050544055570549048693202967126336345208068682164197722503007344352655203724670533632000000000000000000000000000000000
253916627298739714929884000809261344040659726267036514642337935356032335738478328994965726578657682991023667132225327477724800780654237037785646858446933817750599387846917045593714026003840722156849347861875214916352927117168763272362117908351758232685809980565721773899832914667525260472252177592337215776800181286713764417793748274875586755739113862755490781990935890329275333799418537740785873373640880414656275674826156512977501210609940368618812176211898388059699828561022928804256225934985071883089656789417956577628721562872377966892211139703560975342421184349587054145924601247054692725205894671381536463078508789633904510214974083501428420530968365203750723348135103140658738835295027259531555753988159991113460418385772448686100543768209380164621590997534380841/1458035703644464942433928005099498563239636224277664310632904461271795101660559123313732341620845247684814741593722788478022499906778315752271575764252972664576780977467560465935129830240415823896459038627178567357133764146714184140555799306162953691864373689560597381455492927259868265321476960956057968134729026998953126865239906713600000000000000000000000000000000
-2077393469272108037648121641958423164422869408425170469695375895531895004429174311348541866583397193144635920165488161431050102455348771200831651782912455122733040890762294177174380669016947106910427079854546307917638560671205303057240803474833196257414323130249834175656421327560796206134453699468485783613906810001718785628705188381886687804304712137421805026016240957498572877498135678134912551670263074086327603397160549786393206284859571355858329194523707620833647440309893495723200757874287857960129135985299729384487949220062027827139376618479528450351887702820119235136337707665331528257708083773052596472949101372216130372254135898660775111079073571842012592700843780123636529713751862435857389748782454126709600849870700836250648426774195810924201588534118431455781513/5873800977539130196662395677686551354765391646375733365692557972552088838118252468206750290529690854958825101848997519297176356767306929173436919507419118448723603366369315019910094458968532319125734984183776514210167449848191427537667648633399327730082191149372692308149271506961183583152235756994404957342765508767211168228537909903360000000000000000000000000000000000
33785483952102471370351877166849332218791013047370783915371865920098162563935934178301005943614666188774054675360996058137774477909194356062194398243851538036253893496215246527476488869523518881452185586884594895044595072818129969535703145734017625051049690576707823902595451379124076537277463201784918854741262895631480126474649618677768033301737084649920845833578224225569109803276936058125738847055967573326893782927230920059236916223638666906244492113972025718828470165529351648989236227758043643679194430944188861633679085573679473278016050868389098540275901024481708033925901185990437271818582486753862056620392292364121454757394310403595616571535091442397944829367928464365648551732633670017179068182814754263253654016288701502593494450384090075051098185512685125153820431409537/46708465373391163323859370428963456373094394371979831723987220997734210440716343627180078310292101678632577209903228273451146389013624700787170383922996829904250093969368793038325071137717769001687844594229390840999251561192818231779533141932791454109613584019811649234403007023355331853226578739619508220789671325716863209753333459551518720000000000000000000000000000000000
-2744923537458867205634910504689192365707489637141514331619888775596280710229221423390215764070582263674944023855644209963152764326178217924850637374387985274751951296396448616496254008110850546556682848962656521278133100724211357777991045679920262303807065007158509928047724234946682197195051574786000089077912108002793328066786621630631785995919167343903554204774132373283652728270900547731401129946931432324663330187270906380004527530470223413120064928443420601049716602198281293869897786406251316207073992627665363629518780527767821972499737953609656575263334124192026916560814960822286156095531665507521238041224577997356977654886930339883406812366281374093708051945805240720801796516026832522635782016207499486220475165872588541743599319250789949855343024134788939006018952722798157323/1842568427143430718706728267956351520373103005570514741111771752462342646351017141706689985757729804150195459590665280856141774794192643368983548938203737014153865775895099973649789013156866473721754972958566314555280820207054622660544341874865980120737860004091880231867484139128224125520386416487059220847702896435175569377855637162997841920000000000000000000000000000000000
314349962022653499445883248096734264337459799476645123314496362640271448594658106450902696925354320687151378573519348627870176397581138972221433868278025480882643462219044589712994785191917606676824926931809493802905608640861085681437454134447236575177624865667626236629674320238230823840438367994092615745990842689784414478896552138051958653845340603759628408409205042655711626803930606276134662409573799086897215188977874740561624822656152878410390984972647640903553476873849032534789859357361325640774808604743326852135083986963972849238425661777514354015046712685245688239333501456560583283379910801345848647388831304024870348885682778760515166460225915623396429574769645590807768714836857813675896182181625829149009547328022791334311832466906125244298029837014088180355684406168398115956213/101746323990095427190998971860968250566321694562148357803408381332664368808751703587003469494535929416611123824801563145193362664998988148216532897400843712675789004696038842842466365870321644882803950639007906506880696928061621212964405575794252336981174259531738074026824644826439192703115817193387891653024889858027017226075043184035424632832000000000000000000000000000000000
-460691301729397843427531901455391713869546354606359755555776091878291659160196217939017261338769749942658433335648605306881744757489245236234895152789603808687128364588571896535948661145010096112766908193881949923957545595962148138858320654863739462279756017304110573377205479164372031471160995136406736702592156998076155249781440624503533642535881322210068995278944295075753052093115072865632370045998244007950921899982553354448737878593272604743841414775309142684795070229253703478866780028355511877273630013095009393761586750450129737562878104361069749964649446147423709704584629009563118636991049935377875231363101263394225756934245750991588214365094932143697234258417938149912821573078590769126950539443333188924674945727409804314298573692585028197959270268212946406052492588259688378270705758653631/71405570176248970802643078452027518247444565243715717506432002019263854029981945577359034891265315264577686700245737015296701918296289882418362787395912117555868723495680059906842895567791730378751812558455748786528873104113645767258419833092406290093388095339373780352025535739195025439046680506319622362092867702363360689259465306556061007321497600000000000000000000000000000000000
39013306160733322638493807034193571012360604483138001888099782378221672186196247787390169666724650183773250522784369101393564318865640784304587310181744737018518882088285675515263138416534179929353034545962473144973043201570721657885978515994172590593427644745385850338982542724011200218386878229772238474791457747861580668216934960187767121518121642476191842916672518597790823953071639698286439306650149767294585148704589358241423853618460698976196883885190837372334666727298954355340040022111025471916583892779248091256060538995993697587325726445263262035352560735411717375778861966345290422131206875148193234613866614519866524229660564193528576955924276205834165186461510783978210345056285121251479246684232026465800034478276499948473580718620256522478045764882879673385812196466493806055274103221285284533/2875920895374441306809900539033384183207422489815860622328019943396557983000652152908805267344754766518163381582311063236777511743795399402229232264773288045008781691136355516248017311144163485599383347181941882160887027089818560557166702243170018856175079150220295705212614680806199645269190442461424790307740326771048458105346740622671698501776179200000000000000000000000000000000000
-174718310710594481450300327822941263375195532704654691089525668013134978946249018285303227835450969487659843849558499916964354320052791724027229821035337455885154185322882467116258673621604519854704416662830984601879242145569509399364678791407852487603408838035819113285477689795085889428655066226932203504988999181667259792567069042403421473418484713056787738200813162431617546748634702166659827667240029000365943213072682315127468962672189174163023420215955652193889368285620720853995190676836166698059530952945190101012665668994931913868838445281347524725355185305015225948028753397160480679480333707376212988853973575676522513318382593225870844342116075273054511438664600505419824384831176290153833823983867822993609520489546062628287601566435707907365797324980453152680768185331651473783968647993125201633527/6084015024865079481883558587134454077545185571160604842371738238917946371332686621351150352802277560780065998727320668731906225451919750711098922967423126076979064003133445104281519904426558619991400637199487993872271643934692152424887613256067881835555790542715276020753738048149285571754883124477664601988411147211701297390034442168326754277313740800000000000000000000000000000000000
1421539348070475296652360339522905480531637253352815860683503343190435834770756154497676895896528674432540623772652755080026354867053906365498646612057221092321466008924460116004200934030253855581110090548183131695546562949109374615480953808022273635415367907166942485566016742147266858465780959041207295758622721018574807780028851500358659222114804633058097990912375970908289177041248347964744975033447684988228639186715621918993986255079459824307180302989725332619107431342889484617749341822638141149707083170889462155544826790165219552142246213096704288763882188436579581092365179103215145703707491549011875459992331536645356112970262039216754934445099532628589699618061061570060481549100808448059014955688870626888289093611824502837399183884629896661941267337774840088946557682500312410086234050870190225209879035658701/23225440191913267290338940002420465694796285785146650205205550781024383345493804274199488697526042320777033131026406723348487869688862317727386574558973721427316743420140978786985780147408898598250308338398969600774086229499093574412414008909693452503211592163501950048199215422374025023895279497210009272321545701474521310485219673351917039430843316295434240000000000000000000000000000000000
-18178862324527174618168862854367259059827343715745388261360765296195350384690383858962025505161063335414315940666473702942497201062745018574786011725240085848836999056747900047741269801197800342553576148379923062786187869798898660665344198893904443760374436073991617435456770957184966154744419506494288963988448274746380289288607013214390653174865751046077605041349938426359724203473584485887571034441256396300564929701553051525749280019608295197149184434439048834753463915707557387515767656617980698726814234210415118410608614913796138340356987593725441508628505711606102902301638652238545678469494726208717969401670029443545406424851266629573867196355993748493084015656788616117395985995999092276451498286507719693052588199962671712632475272772086418318378351273884386308003356235276635945025943642501853110587555674620457281471/138423623543803073050420082414425975540985863279474035223025082654905324739143073474228952637255212231831117460917384071156987703345619413655223984371483379706807790784040233570435249678557035645571837696857858820613553927814597703497987493101772976919141089294471622287267323917349189142415865803371655263036412380788147010491909253177425555007826165120788070400000000000000000000000000000000000
440373381535627709632160765816393262426153755744735485050942665307347185940763645418051756876377479364997586355704808286940716936572808200066203053715357080440274030167287465664463066477450331492636379465967119087991164266348207782429893656602214670473693019739735926044126859363538496751950445297289709733988155501947256843096434955858844967376648496133189036779278221794997825214371401084700035604145805719859470203718209456927950749098847721831997132779841883279799520108594302392900784431643689602415490357273758488756245494469864012854988889138793694690509862689745330253615645753127558494702451735400123494303979079768496083553095029352708680271518269009486155660664732317969744216863189672232697840385609792207092381600966910544638407878258369397453590254918834122168142013504853543445787941881693348621942505564784808107388611/1552414469650127922060785971002908136908252672293166750164767282111087754083847552982006945464544436244834962178512718555031637794530311181180082067717570613534292980755591404528245790787555539950338366693732996119030511339976796674743784969365678245822143057508092960231035408418869410942981672561177442202277522027530620678413935549653370710368143907896688640000000000000000000000000000000000000
-2436022369782628197743161347401488598504520845888282037633848086609373628869457752131192342242022944676521444376156328063001594232130132083424768843504842338567140773926127829630977998973904063177759302685393367054342613086749091012432118949561013155864117363401443998847490615004185396998644440395900667692662382502690586885618878947426840682006097309415711370408915540575143583238107393188585644151454101644192007541828223055188439867896949528211235564980371685619556078946807009389424848902503642026791328874744286940514584110120760118265745481002934434123904353627024037874168050680883282614837368666790477924963311361112481049273575029418348253177486297879909152882620710633239547084457620237023796051701017234152718130944104988361586685445167731696542640648628091472023251483818580377193966433100100687936840081824886617207844399481/3949433831737692339517959168381362689082471065206085017011379530705429542028889706305081775010631520287802623090240320222590772428401793100057328473338364934418260742034458294796050503553374119153284703394515561760415056463873892002887056311144726264923867243514989345319005506142645394942548055751521472814722053795549784604662185395831206025534765070936965120000000000000000000000000000000000000
3875339574035243943392468665945700552187326227704558666104740504194814369445460420716551378763072870187297781477729739493780436329800460867488797391709358743283788084093738416562599635505397253153143919272449243632856978419495213835340255496591318915906724654987990200725323916750917518401529970898649247170059825385470492544432350638534167113024777429402351279044037860544733560005725702488325327665955430091393275398170480510796720688736179169174075173309943373948248075007628701684827890530055092178425871783405580228177156485101833165969366644389306208639809894915720762781570877224383589306053088705233944537255826856609841841081301994375386054951403794957721763411391463782490692419705709948283870978947199401822660519233810908547214215013870423070382775115013610473855819250649453990339565899901244356320957635515364678048621906964085400317/2870602397434610265738458411588582391521919277770229208641239368669714383883575858339089697969948579669824278253606369160609293643765751069106929744680014183331224769423322148962150265032801354213344212767576764823240845328143642946878472079063546006210071746096229804939167278879019901768338629498566383372539545868513475931687425065196367515292273972873632640139264000000000000000000000000000000000000
-2080228704512096926374413969924011771981604199145480361409075797574116439685123319409419251434296555728658810375921705653901709574617392716352866981706334174132142057721551601989991670975817556469429484199983019623963945982463989683863289449280215360476342461921332361975530985219533119153387851980035020975725676947452378285279083087048485693852180038313796484379577886803253255992724820325838856815825497136513681946689677783029943216710561735767150680011270728395096281870391195382939912844201340933527521816604085506355784682902306086205690921411732412699292522876986691569815507045215594314561874711274623070767430388203566386586839448807301881208561292928902743858025347084394785905498137839614460989156578830012837088006116330133869871238426307703492658525642403359394289023075739479360829687069802850683760337238721361606070525991543896605759293/699432022082194032897960686514463962561921502714788400156989564207018933253506398832784290812162646905968426017576596364097870985239786279226896886736554275488947599556914370908716893615954690614417639101495753190187301049039963962981817880809768914487343944880214868632016308418204287072547894644100343152409869677190028187196158556868922895295101133812114144918241280000000000000000000000000000000000000
220600232453758294256996145039923781585046204374588644927199415387719436976416838845204484514149579598004611761368849096540973615330673487894999151251348693282663998554747530685368546529244503806826641066601161113923935451238441590219029840365894781008991288699757975864523285000856728747185719626387861164737930383713602884116545482928571350749225570211942226315656681343081196529568036121016668881450177226418914574140593970255770093728353048775245105133256323033443888224941871687375849826350433061898268478322772213466384338395417634191361738820979843147511267612691000418626037240536247699493219002565958481373201427801107560144503768292794545461152437745347871808538757588850038250960154509280800956896846634500935218259101530822924372420097051088693065264740015525513919309132863041007168406238797349389164741936183607153883163120479693967611721477365027/33449637024058847429312071871867724545561333945832040449107868918636473463915690017779075923800866425631034005864583144516616581998107539017747116711288971670983430001209872874338476720289417123943909172389932900567517485369287236565642458331846388566442736819951395877457547933792201824957530513459454810920849607441935908024469086823699368544592916623430546866569970974720000000000000000000000000000000000000
-6715390232619765087973211145661855420511621070572256408433225604703979158121499051786151971749082638744544954525548905071587462105544984937695472296082321016153039228509169101721131322987766212655769891223783640699053133917957935940491570784504496765009179666243341025045823394650787221651504891988252912382812614301383635584484123591519137975229652701659453893007920881583208321774997710101282461537019347135047117256648174695274213975261959327372228155911039300468914997221493806528947717481035256570102362780285639389248816319963980706875022592104550142718309157229868323301443239030571913559518661129000448902759227667383175496574669514420822383783484829089380796502275298654391434858581731136307455367601091057330251126295077057365684564718468759995790256233197490463405100668987856357962259472089904771939564514103730873829591525608549175058824992586110782101567/456253049008162678935816660332275762801456595021149031725831332050201498047810011842506595600643818045607303839992914091206650178454186832202070671941981573592213985216502666005976822464747649570594921111398684763740938500437077906755363131646384740046278930224137039768520953816925632892420716203586963620960388645508005785453758344275259386948247382743592659260014404095180800000000000000000000000000000000000000
748633216211043800344747698401325727220274651218169924131908382803849132925854852693303695926482490995289826087524786011081408619421256393823566102188298851991696891021392221021643861951536221855183260875405568206374937548837062126669731041437148852350290907682213114360457519145820986546322111300269073892189071030752421529090767088448311737460690573790987659934560013912384332535461700299951639437895835759597261965505051000217700685160873673156275588531596130098059774606991019918058232253364309412867636613993576451327500852943791486059556505313655363461014638299014953730696932589820856545820909884911057818855238103618602343373405929341335858455895338811634707514021853174046945192644881821982460115106692776761628157837783168503502784099935100895607595752411564587049365911963181931556833418950549658747865622232864473903204388705680700927402446161392480234649353/22644812295175463245651190777278987948944833190948259757161960723748318535043423932370182195649373033243901976230310470702958815776926831043475211715394432445539194812097646735949853825253731026609761843190517342817605537822448726491576583348366997636816707294480931621837906158819772911105231808394373855595886459717398736140238234784471016699598836097196406393179478079569920000000000000000000000000000000000000
-1724049819775222985282029197945837988041481239268314151361921336154229422909436415674124470648929895567215689282706752744862847231374568427773178702459537615116634966008508794951138346411355464365566459418966769534134859236294620748205784854029299510388805145692158727856814957721108425334622327528310496171390108083555465217010334020231182383604767240136440985122541633471652267956814615648496844237420105978839671922523565786910051963550527107603737848781469410168448157822528835953408376684799054715676094242295895057967685434037259410889850207235440490554043225088042554846383036021207417527492955540302891349905184996161616088968862694182706307195152944350005732201515976160049561989198018647282629922026325041738580130880134700409916444379664258338160659773192532354229895624785802722890625612519065243698697590437309034229917403469530025961471479897842154576787441042189921/23070038041409900041282109202287686157488051458597124304576125903635685347482761930418934791124579905182996821985252029774107408868541819652734172690999768155706848879324042933302470886826527862261699732356906502675701813166874657222714536919294462045343924767070068393312237834083391175847573019371874917170708312166775902342881959985527025352539819144580276460585853491817637478400000000000000000000000000000000000000
153676848397834717845490730455095067084223992068018089656717728900009262437394953459966994639762583925105566690055125769904294571021838414091513897073231525206502394570668758245971708808596183614895691058300639021620455674230908726210514556133702779035487715046553273625026372447799031428640331362820615014601508444903354779197438043794038551291976326858279025232058718776576102682805704898363251288149896107372432956107536056974130225401642699552343915485297983783221695477196401635854109488356336991868541800717346163631055124463648090830398745660873661462031318725478787777109549666643263544855444527426943535574270322310319378993817304917451058046856431982565063414270123011440033718300592504374809986589634502464020517547863139973237899909784613890724419317480598635233685639422118722046054492092190750959167824358209865784082303628143101719751367562902598486283055314447520068089217/903976370614605523217598166982440694395011808353669718750510917408060694655764543481535540855425539004690547472670115534668624709104942661272735822724134915413217166487433298298524019229410667754862442312673024400844699847130816568614846414645634200784756348072873559923546727290723599834411301191067546754417034503942946957403486720072890961413920273361233552831596083223382306953625600000000000000000000000000000000000000
-1486655603278094078570181811108457807406283263670946555004422412032386804446469512413724808984693884811298992454616501632505507087151281601066471455320545272774647768686713562907259114034504262974603297065709746796841779543000502139558388342352989496344696933825109473414064762415931443558873092270161674745881193759763962366216008234890068988336093087066262656323795002731911510923699061997648220751383654207094792974481080573339063618443686056587289946195078518263479714833192099886749664991655077938766832182171117899913535861624763000792914604367298549924783037256346320443751912378171209321040498313801710866720090614083834397196852745146906627184270976936449295274688707399502831635663448907282892116042573344584249832654242608091920891328425484401183592003824056950013491778602927709420661802543943440688467105687284209670489085195638720576745428919246312306138644837837182873061011867/3820126057879661878846461356816161339768953555567667382892524541339047188046951824945226604545186995395237130847961418472088008737480023472222325470116610007992067228478455665899410473288406542804601417347907265906559661812459796263382340994781550509628604899497326140274921717986047903619173339252617672663184278701047935315007425607749891371822281022310594947514253215482200313770803200000000000000000000000000000000000000
52776734145692298959541385947831442383427386018311260905342821639325104410552486514276325634600894373533599220642953694201270597952073190312870408496332160421598769011952682338554450392555500995761616304278757324231412344025210160557070155699716801467139069164708893278934129681779118003815012830834421135726771023223232291816419908506163411278063808580330597855809192486376528642277273566947936935451564870616197931574713956411769169112346649852768797655798245147308629225795637767477738751978260628354400785583955432504572753991621365892163467221446665842721910537548518252888318612167492512462492878889466861058660178041633960831451258432360371402065760859557692794588908643726315785624818129005909441151737420733359395788582196254954997449010875512557108279120797099430622102487098403616855520414675864265332625943187484943972998290680953192542982642205013852902479866574147824478537108165157929/58872726703195045147278585262165225639447297035564435571233274211484324024429183964595876247966785823435078470924103012357042720255052137735112702285061100155167346471527175958308994685942290912470273363032068456339172260124180412174237933538777431213988355827133192613004873580226581452255804165889941476946865555917589940726642437526155125909427537291033040855131659154439285475584602275840000000000000000000000000000000000000
-3939050789937149775159677424221661153847644893475825321151309118703035657000669826764494203645457855444397549986264677632809128583855848928127586278488444730737889652287492946131143984829552130637014894907949825938108008918963222698409719520554171514685258140759378990273462209542944804827647255937650850042016804807765783206915777346655962854777810753253264053930549035132904955600719326693314299272075167789118525729462434047975234797929108370530737493511560173093830953123154968071099466972495312647908891390300404414354475713804001146236668320759132736295354530263601991836443704896447350658964184655852970030656936903773349573540295856709289840825342584556415017701428486581541071828712509364216272732028439956843750292915369027038577842068690434344593715768237437110774764927966509421548774944006129943422701216131132038942306275504476081369927843156376177808532023724704463743150899171046560107673791/1895701799842880453742370445441720265590202964545174825393711429609795233586619723659987215184530503514609526763756116997896775592212678835070629013578967424996388556383175065857549628887341767381542802289632604294121346775998609272010461459948633285090425057633688802138756929283295922762636894141656115557689070900546396091397886488342195054283566700771263915535239424772944992313824193282048000000000000000000000000000000000000000
11906130541895108681277174610568142459045393492502318202438359602201633932665071194729679710958852973705698701709363124053434911552795332844032189156194081964713350674032014676425898300277086712356208226243381757540747835926568016788501143095722679892732340238177486028732319313020889696688857010925697814450025808351018542074070380967599199421928297556549637947340785199057611100944853241949305388666258435808770514907250910551232625635305956607556495625606743960647458222029961672802008880195360815197240787843495515327740621391203455931009793254670229753817837493352118902471713228726986787013123938441167171953613207167490123393147097403820349686977622662388945732726699660238152996133838914592374628650460660044906216275051068026215888476985902913803276962423530668751026824442965971291930823461775886423400004194607573835638324269659515399916199074096350190562278285251894827579782773934910471958486916459137/2456829532596373068050112097292469464204903042050546573710250012774294622728259161863343430879151532554933946685827927629274221167507631770251535201598341782795319569072594885351384319037994930526479471767363855165181265421694197616525558052093428737477190874693260687571828980351151515900377414807586325762765035887108129334451660888891484790351502444199558034533670294505736710038716154493534208000000000000000000000000000000000000000
-36432309523718402345180325410148907320079847504926370948775462123684896518513786480057938453690654636781033356686281506090927773663652722676619373864455960557291585428277036129589237972024802685790292169426153021315501532915405872008891779556191452475006755972852176907413113606492186193751709931616716406536495947596139396836515796019077947024255646132386548891765920324324416033948300723985010955902789624037450646872676076258189022289303051440512944835479328843183273638314623799773807553506661761192444048821337213922416819116451172693902466966932631918808753687582373967153467733583984490261813623763916701831383469360131560136242632151826340965848833645954676642581765948031493014678728086307523966237481159400878595240433195013806412063714552037631525048688018012236249215715125902862819618751444410519222610492154315693525845481084545102338173264878864761861111052122465253790301771255306949362583326295082274367/3203705710505670480737346174869380181323193566833912732118166016657680188037649947069799833866413598451633866478319617628573584402429951828408001902884237684765096718070663730498205152025545389406529231184642467135396370109889233691949327699929831073670256900600011936593664990377901576734092148909092568794645606796789000652124965799114496166618359187236223677031906064035480669890485865459568607232000000000000000000000000000000000000000
2051844701885160241341060766251614626851354567425938424448268252120646832126105986996024173115641070646197275572440875145912347387459136559353447249798900335013834709073261610738535564295066187769060539891575370473723553288971117195526742471076368599079194917431791165522861168306369201208318952929527817141271669642517957228221462391055555829276151942146635066009941729183924191845428005904586438150720856835977585433119934175342251305454404706034228168262109275015476835653287144583222145498877072275090579129910322991144176524536331990248067575521729883259446638810788020079752661038670390467392435775275220656242463065247336332341272657432333946182691328393257296335155978196025515384001371615935992752961633207952931443403182613281763781662019651611529882051710253157225833910334599429287647534372716874909122503973243280630704269969416698151999593974144189524036008418623593754665552057574488623912138923411994987266183/76422943494244357649589057844156850870836908357928972809800614797361389212825395101010497855140629839428066051264642515067064413381601759979478154483347633498396488983794742080248093808318464561843024569350016670575273410621357720069773053496507970339188673701585739287470699406832852157729616352158717277428637020316130342828871911426149435829150677339162281168470195563900920707205771917871891139788800000000000000000000000000000000000000
-50547749401383212435702595584038218194476565610480294683649733452078562595217526578783975585744519506509803812402920782353315169938555316501495010000898715116256521714013444924491654385801481271084364699728171278301146154764425653877772134716413036259004482556684169338987379940015782011815760851139263379847049407877180724531240805621303598275377359724525056777384151899137490174137900505634761622497140636619254879126673489323972355949485317199083446429444428818945176050563401719433495360548408688237565463412916840629110869804272364707108096294502766192377969356599363413000944015474633852461592298827132930375987452839571875961364864240278242607889863428699151993988155698837887994815125216177031541682827538764328658124568170620721057595887782964786228092180188033532448809444290910535900036810762685586392362484907602382602356288006424162540074263356223935577140418936779869701563480982024277620003917773762592194983366045833/792615099668877195051452228497969624746108506683663346570217804898348122407303383476194592040458532334639656474544720941981268058786326824930016287927291170283369300031928325003715944354845789598543369104973030040537835658730081496723646240549496949517871101533589238895767539562295009521595735309531839191617006810707294698482300109934064148742334167831883087547276599705600977620448434462499899535523840000000000000000000000000000000000000000
1122878988522273260297992483248092501960815686571427966120065763966052807694961204744642910308801058033475831001133845236335981998071155389510693290313229190248507041372831980393252071882069205826089236848884196609809158630815273558414294274762767110698794044717021098577415297789908662236241676248106597451332031971193483932005552066898233353048070798946303879835633942467529591793242534741401377068234217156396700224928318595693960553904117477263227290470591011413445064265366095233652163078075532155056218373712276798858927602624867923038534092090946369000051029088240839304179999622443112319509963037548005702494492196877591066732180106823682161493166047665597102052718799546988904804973229611158568788347203308120918123046890918066986612788855726335411098206559158616884322535366212553496672866931774080407575778722282565531747714303276495025960913916676777026953026633086731065269701537392383583548236491404246807844360879665787101057/7368149966521882405198299916117125631639824678131334469716744714335044145898292252794704927608102516582810246587367725876657867874477694164549431412572098718954201013096805709234543418722646460108059159199829287256839720283554837593543015452148123642718129759856245564775055047771094408512753955437407977125271695312335011517091461821947060326708738424165185181839483270863266687959688646763399066082229616640000000000000000000000000000000000000000
-3606409381623206346021615810706970590590114629212565912728166705586038291935932619938788479660366427710338390618588250528562536687888318172491878338057971658352045128721999500690427645989609991582038906374388421828945068980458450019767560317833777257659594273493834711313726392423931953393126323189158645530336320170344216312952834805843666156893637824229081677968889715471844396923591408456609989469387276737802790165338545077839978408976147137905397626616329508085112484735674107207635221616007051460663397898461407373249613974819775945778559752398497685275854148856195960319835316442416140522171488566179012208734660045912377768678550556361566395900923820752523619786240536703670963109470473977172943163367248962219425922040264161238582759281659193011999346443814223123813025375928143565373518015857103153713218150800005833256537697047935671291706942394713087476210176019007577790171153922936804999812413730369413909311164858704695812138600767/9843848355273234893344928687932479843870805769983462851541570938351618978920118449733725783284424962154634489440723281771214911480302199403838040367196323888522812553497332427537350007413455670704367036690971927775137866298829263024973468644069893186671421359167944074539473543822182129773039284464377057439362984937279575386834192994121272596482874534684687402937549649873324295114144032075901152285858767831040000000000000000000000000000000000000000
137903755017472534748881464519345230099570895602683656310434284700458881335004252877250687763750800729835842925061280643445884214456492242011053396290439039807340212560336314516681523161765537338119134843600280708204240281667941515925795902361267142956927439510180437834821954208297438569140286382108840572687064532718454489634073082704362177411200086603938622706768515913500884390244635252622289284119181611314257332482368349591428413833715175295587465260316661326697033872081384010099265915085792755013827881179001198966581611197393702083321731535691225262110436397279957053482165042007307586057281467759608209569339978833361308385227731732910857921069545718473984114086745077570192354951127763350567708346549875504855281187200889716622791930246527225491230501481751226527860191847107112210553125963854957477995754281591786777540489101897136102178752931590627543599607194816158670006065238470400317242554443152189701798899575482791758189140540024573/155648613993967384666536284195073563648968975939503224382022015778171481266689872899319146502756084107480338280098024596476621659170895952926568544158963050660878353787063703324825863646631581428549050556619603187409238733007370935359580492442705134622192827137902551013894734622317797440176056450824973708217692373596514697881237122165870474937329216171955527877036079169761739442745995048353072337319931576057856000000000000000000000000000000000000000
-38553361549246517968629297236768243943479579680995485384627179654187060797081217499774996871768552274333686514877673637366420502348023432066009157657709144139376033930384086274144996335183281512061922275256461678763636922014520188237032496590908418914782831214326968997167229842729100269448270574888608541845389997888388227677693306504155492142367607970328244911464886296068351425977868322754193733317703507474947899216840576483347451114052210577415618040008269204593288678646373774669185809503427225233615422158205681770407491228945997374460487071453052235119716698581278764699535839664012796970376271314789475821054988739973483641751438380159693798812271817085386632935919370519125899637822820179619952022614900321001332243885860135680418593360530018416134774824853663706787095336155984623349898354027113483420067451876355837691043629048653899326559553316620906527025283298994387540064721680685433043445528515812896906765465625377335559151462082815301332671/17887138720186731845878349779697853934539514714967710545981970053227466627168000193589756316096729185631640475148864986627093361071919362910321257094748033781948140417209360786088988250270901337768856889966724798297069715197207067891522990191515674070782399694687761162516782902796761281825032407328805978548377207573711469080511770079301834979797873522481129263628986218189019096760369750956735073004806536720568811520000000000000000000000000000000000000000
2103374316817961640710805866760163569752824863668459238015122917608733540750424259614188480729556168162328183385730080038213299149008528904415361562658118997166423004014722867765191320518584010756835401089387234807007747822925606357152564280068371612903343049901840362489927582540555514531775738796374020701528063424996035297116382790637353301561148098896381929092535254238153578789018115732352139963592947051450101119380004717143080947990361475538509715743479478814515476201265227268180650065416271898992035969482615843753560495668105183131475351529562277859614245547926412833020147689633660748385860273174325649703324544235954258432110819746956254813668214782503040562520782517827112190743923482309604569448036824666045276781878232959673959344556210451430388974751864504256272789910424749802888277352930636896481496520728759911868372575306382206742981881002047027564824539472226889988803712760257577683982586594886192694911049827131435254708698278018048699057557/398795223925474677219582880334247235261864590366493218730089824137530403490958692840689649014615601515721820429548465275620442148488693992754703436866513540056548704383684109329197115088006980645338448694340093863672373978167239546433955191155103553053509239094677953787259422095140907266918755310937313620094967250823731113926164054227057304467624721156956324566154446831755179862198407562314093430926834261311042355200000000000000000000000000000000000000000
-2128244225008976593805166120822888526964781068303228987923204458366232809599163539921035166730497076330622586201002717808484479161196779910545768943850696831262205448192863851674118125073105231802455809981869430789479971667160243959260378427700270020908891186821660213223933736345875350417592014521142583023500975817328327364785037570316897670154014988684314094045232513152611136573003909116139991460332962689425826492697468862554277363290434383323690892793590172866394786690819054837853802562112346495697297449742578871214252263594142525317050512114245470042592060750592903741859622116208926633570637067299782838683062176147570126717337413084818058416469601874180991621444875915145728795268828617241326003965072647145764609579652827589179777771515262746247112013653037742173100983171573956460916565169749230871275311986328602577265908530836236137698141791058198439612660689525698051352114905524110225211767728372455715130789116404131269451623633504651321286777071181789/163934304660753748101575133980947109793754070625138552298465692830682941431101088670787536113160801553122928429581085371034357913335391804469923607879984344288861459524185574164053403250561608477301491953917695333673557949409358648624732476805473306872951916177205349200193222931011420835516434941808359344678250380033195635442909054173100876567558363207417198878800277237518749995767156227881706741990061406097950061363200000000000000000000000000000000000000000
294358056888054176868197950340827782951238490161757770843294418449301151406470933147679869664778098177286637477090492112845253521693784488048200915248774716830165872633190900952289340424506845824544452026473752995099848656073015954230369604436025777525629030646799556581962481368237369985912501063230565805838618635484369064535085995145255193984992412997548706269762270428143398543847607122506624517514387233238813688884460692144445040521025581542241634804575706417416681503617279513088556530016016523726082619333801807177230420343385316922258466343965851035353017200149459516079278453189363647132282525402516748343640843469040329192491637212691882635479419608934288380271602337186451424020609207342270494782735050057210338380757385220579129937276545832165412166687351676867315776830264739808945872985803866968954547778067945734857499414583537224903591138969667565228900951144046177491558294745751808453248436051997642980606867978848872965912226568893956307186359403519114209229/9158288290455804589943355804925998856893947407915740307285165009401800932813320979246748177483396075246144270475605082904057025443229664391794964308380053384303818753194341612019341804634574594549534228900784400432873518978523466520609854656223849572441582568389283156278314514974711631828626947885089079806057264430782494091399380056812784329972588495600286265683504768040327479763529642964348276165319974488505638948091985920000000000000000000000000000000000000000
-8411209628891261876063851651787112551772115873793446216281973633195895092615675942876335066412859854030054701653634816245940749422514936736107133304241654931280799864422929768237280164339986766995350947529408538709088217327306703882710598112520603994688189308692064560238442989684330098886806277133719516808533635404348376538310721132705722238916064273305438149433370228680015824693939331386167619262066576888953960324151836290359558968119167802851425196483684768301045480025879362038098190120943772062181086034088498896141523837820148031636498649436997948312168109631406354710955377665335404330440794314985702847248945924241788403959899141008259534880060059727597282161539939344342300626216734171895683697008504207933168686741756619592468544526721849530179267419122634770113714126945643012330245473626254623539810857210916904191797481153332727253455215646978347203434495685483033579997947993072498640154605068144993832942559128888350557446947158716316579608449936768466401966603/105093642628817415452796465507237386909436926859839318195091415394180560156455045339485798364254765197995012497891816213094842631658006519651731407880428513373777107826061823661191345287389092533762898236747377111181378176349680680161615612675621958588437776410491958936924162934654099984336116157656688449063517279803751443298642885914370872041699451923437502107714539895295091611233846562173283017566109912759016480781107200000000000000000000000000000000000000000
55432866052093925304410361210489038441494795922366802816799209045112715707901399812867980210542417153665668874276733950102643156316991481794265899096954234647661818264439169049834513660328293032951858713971635465407410155854218573070548888303958510642977545450353381227238123604144341738321935615184788998370922703514495174412037432635109712580030306944762315654502554321768310008356125733091153001446900867463150473674106898555439394323354842381365767821475908502052828774302813518827014936303178898009343300626360950236943089614220717524671151436182033606701004454467737859294673360479071252531534567647354210874086555615480335549759334142533009375426388750103296419169820815630436251378104398747914489733360947350290839015769615524464460481562408632757381917851482090157864965666289503068814483159382972674999728197764471100667239363083504486558316013175482964478673462774570149560058685740331388958215080593966920791227898766637573272918740274821295150488036541468739959303225727059263/276547003505254550235962278560383616391444870092117481860712764502082017985752063315145443148444076395796298261925180394310143779202105938579874122242865321102759676096457500895304052166129117938688480861062231495253024369446032239953251756601028533998381460537834935744491359026727292329836066091773744431670907359393519385218110734515539494822154090427144644182675722159297743243477636927912538491915698429645639366636203094835200000000000000000000000000000000000000000
-62356843713852406172643648544966202207271490701095974464680246290045209694532082313182569426561438349653425612315331217776605737407920107854903538125818553626706113088964940904515929987085967932055830451913078923217740886670601353144593576620939708656609555543909656016158931215833731182597197124383400032300805371974169299408354260340518166901146034856346050422172814547695416067353878220482957566534108403224126414986643560116277163876810885588558313730684399033555310970206104588852222407132099089356597340894450773455699618753525882934763697113869146340018461537859989827758133578953453887077055258911033362048841889202961321442971255521896540716594918838390337079200297206672971172052583113847440773839824317082036595439221155868293071184436816167592122325573291933071840401369300067375874280227832511606092717964331386720647689118151566526155484738301639485480770413790944063372012282407993670674707796562299162956727890229943839081192813055718647843645293828379533697659044495563902005493567/123505891765446682135380753605067323080419278983139667398994320626629829232436871476543954910095124518362626803775785564098910211791660512169771782993663652404492471344677919899842789697393264071418275552550392585780000683394597998363122234498019343283677160276197082303489840941336408754504787116586154263184227226705145757438408254034639938387574016784762798091982977516342372132537112652005739690489550918679742541139728302153400320000000000000000000000000000000000000000000
44481810324325707674859816747706856314843739910930736742615777611527705353518382823680891239620988635180404475089878344671744508597144709888990373970372032608426922970778012452732325333860509868113968218730821538302874486430969370376295528528950266665911569735307565182032606044759184897233027238530556322954123316831240968298667078723425305933195817447792134731590515192130595516223714735589166734738436512604254728699931559561083965592672429728670757389804838811209592027851389184400328739255645408508357954417122798163507863924364653658292678978342932374902034829749297882996959265756869693259487262965215569644815067949827586262713074030719000643817964971925278795115929238786354635592221569595152007574785273707906775233262487629270848755196570061611894331199368702746077242109436750465448629612978854337779397182203504688290948413993258093877930333637487298943886777264218608641214985479388571304810881091318734036420562304013873496884209427235221750108400300197456239245373299879298708883746076877/34779259121149785689323220215186958179446068961652130339556800688458959911854223007794777702682787064370915707943261214850253115640531600227007734091015684517105079930661302243795729578785943162511386395598190552155648192443918796339055221234642247068683488333777098376662739209080332705268548052030661040512678387040169045294655764336154606649940843126589203942702406468602011992522450922804816296841857538700215499584947489886397530112000000000000000000000000000000000000000000
-114613827342250550555741184189247730593504900898804439684564636636216320341452388145859193776253459243510548270613168204021576324332665364263115245660588032326774802062114259987533879615545818733246705349529369185366545917238859834768406660994731975576400868304619862954035986145858736413575474618075617578503545745981776587267295859814274727902029239497366962680452316719491920501487016324135616490463545374092487255424061745867877478472947757230276345826146254011332388126262267320132470954548966466814188337697698101446308554207539357218317175696206900925161512241379634771707819405085665882653964972362390054786525966137696556560877357356884934508769163387939879478692019600164877438664361294712696503195945298451071514639979792763051560719735290436598919411296155686572235532940177679007086207621893427546479063195681652075207982991966832483853653727431420279309056401805871622990624587360735039003232475096307693342395973341357946435451820404062561147437947744990027047875348757035211815682876703381952393/35176736368248640382915485589074809130068309749785297543437449839184205167989699842169575162142018916535154744605469914448541722676423389943887822480627292340157709415583145698010537916829211084368659382976455587037427028928992154011501566620181015606611299629020265215253170514326965079043045744053868595261394711463485262955166115928567802154511595619464509130619005399671749272436993219065442768805764481999646533865918318342242073313280000000000000000000000000000000000000000000
41223600408998970619622485004270567885417255184280013969480197371777089847461123026015673498925853801062620447973825083385732185677517177871685014828978172674340341161571458267497787010446788690352684225169532292373928369104637477688206208305411342788782227781407571524820084266749102045815260415749610228537747010294944154452793371942088190422617930189777180813878334935432844057513210588531848379927413772169065660012173467959874840667260744819996854838158398627118351464579322401085039057085146553043616002458145778414121345435414838102081127315316158191648491754678898368171066766104770056329021712828829574931060547176080040539914685395861488524711233745515174708859853270538421045093942071084681148561109131257039271421887965654999976911401518044203402443900964548758056239176541911058552635572308683283792250524428993681889689563535475045364331120648181493618406541121614445085592171572748601299007958662952231171367748622331328138443893140851243786826871516785824035712279809354558134847795833519447662343927/4938615607305668272350726202139404188852407205434645717084288732351945874852413070799244017130023162817217218228553860665113575938571666914939067809674547183756226020486377412926324534576810930830799953936750835092803839779777377340657008677041751599531006122564422586840050756152270252223958872911675523345994119491098888748409800613745969744734811058236932774845214729914478827431717583206258218583885357134823614782753152073738999813898240000000000000000000000000000000000000000000
-10797737354521318820345039233959174045022842539166580500681863934032677922280629688055904951671595913634026050706176541727755312979317643165713743110046694367519967828292985675645675409436153963244594701921479823431492131137846526512868050573772390611645171976219247729333114893772906787949133116530815899737053054538818878794567881399755804363721731027814268230153914434647222580633418577341120291435928379584341572143673120088272999534227133176374671906429538977917980941717338205086134951032797437448130020726529798438855321190793937289033664009255292317797729107408717124044405162300817208678792411025188447142276695341328527661814675431850895239353032445069237914534732424375245658349317523021259153354489253004759951636440973323318344879844910356139151521214891576367360601446559132824792645699572561491694329879806007063672530935000255188983047640543962365655470984819291042730492133206163378401450880429482236830387035930521544340159068194879312612608968820525075120898322348946900359879506403056666420895803267643967/502118926025981904586443034423917502689001945390951299347393803995687040987994541734300737709643715009952109011733528121543427492826458518575684902345230561266863011954890964327045268079493520959429092916657330905555551998089525508979279386212188968627516454493369973249201640479513621084114346526675873809633914116899006216828321248000780235886677709913065429084062672019864891342637590119746685599860792030611786562192078477641191589078661857280000000000000000000000000000000000000000000
1611214959976842837799979017104480738006809216232343150394276822024605236487472880371344936319922573447116986603077405788984564736898989898348547082489558427455338315528002508645424758928163316312449953302638317296553966501600723882631674603432314034384186026929548852151460039222836211950181029354507858703266215761747551322014716245883771601724808046100034636836098166706405726254353159686822238996950755757073548682099912192233936104304991637018364477316372899550471868196930526328646404520497636357185050277184768164805085470884763612447092455922754614701561894113185008044831256821987770322358810386760666398618672175406741389984369194359631380963902829081370086861432360790556668443997523483622604225596301376823236495848265082012085992545511499879489427844796812002633872866674644800078598767168297424253202396658837196528345475959592106056637856809224613425553262565082798461634628590834643679701451603398769769069398413784998575493467797203799441965690328724891311978966904476727148181030979426016568263175845664379499817/28922050139096557704179118782817648154886512054518794842409883110151573560908485603895722492075477984573241479075851219800901423586804010669959450375085280328971309488601719545237807441378826807263115751999462260159999795089956669317206492645822084592944947778818110459154014491619984574444986359936530331434913453133382758089311303884844941587072636090992568715242009908344217741335925190897409090551981620963238905982263720312132635530930922979328000000000000000000000000000000000000000000
-151935667503332754572694805337219554564512287537852241870246969471714665854792783638728597195499253592600737910856399601050649441098646236752518444674009680120805957360587524887568615107013429332380469416161524634977343502664597449888132167233276088903465860678573374825322080497622007142458181371903822896272742636394688220193197857670378734298966477300993006801776054133735742896302883382727173157547366309220191478960618693748137186581510368504348292581831899546008374501074485960886476033208521491134598631178388697575917186558219284583804875681147075008857655792654457610584012421588311585161632788999839111356260039864208024773133596967135461095909859543091850209055168960762606792334679389172841945473489836456027788616969371595635671794441119223717245856466922893309397716801776902494379870985151502156579902353025744268638508096726066275258840150429120177862328248736136818796066086402304293456693100072993891948393175886673289815266644636658330760347832841553185828062983961494140125768352381363909628389058351204390240164396991/1046978215035295388891284099937998863206891736373580373295237768587486962904887178861025154213132303041551341542545814156792631533842305186252532103578087147908761403487382247537608629377913530422924790222380533817791992582256431429282875033778759462264607109593215598621375324596643441594908506229702397997943867003428455842833069200631386885452029426493930987491760758682060682236360491910486209077981734678869248396557946675299201406219699411851673600000000000000000000000000000000000000000000
579435434804081892702812507689721061465651157065522170343877589094536324689180760987713147116977322171161905318680771912123905658657219260010750559601741128566582494503454333918899083113601089021163317656991928261666988289739458350282304708675030800432610708772144716292561797107463984017570997655036964995623767598390267557722637217456681987071614296320580672088114857635069380997503583296135570620526001542072394388519582529984442818831587972190817192745614554013704524693788924933187818239126887422226895356315754528863062745787043587320609860413969425237695100022856825924282556360389368373157357403613843800749480422949516865405504216886892136560731560541654718333757720342268531237395254248594483691860220005251714585782008052766691681283601162158080656403483408029062112014295319743783629668848250563758860015481594349782095297911785333754895888933105294665035752679962523588768841483125340363368812295099220643346321376913100519363843709673799130673169684634914296522400160863436122645879447151901362261211665911906976234086344134308737/1524400281091390086225709649509726344829234368159933023517866191063381017989515732421652624534320633228498753285946705412290071513274396351183686742809694887355156603477628552414758164374242100295778494563786057238705141199765364161035866049181873777057267951567721911592722472612712850962186785070446691485006270356991831707164948756119299305218154844975163517788003664641080353336140876221667920417541405692433625665388370359235637247455882343656036761600000000000000000000000000000000000000000000
-319157636322983591796251994614222524009479340256014769165275110693297523017368516929284230979258436662289362430026456373641235217737279977941033617133976258554798137478824522576825555777419777257877112304951898139126294595577133005439021578522705643924443227213622754993057058511506132233639552279593107210832172295704118791384496190845865557227616864392330618356985057834895164650414586193174571308455793830581955841066452375625501656289330008908915274590846700740900957338524545716975507662470913929699408063636888588225591877858747623841205691248398376006095403327957935331415600863521660488436589122485149166088191770046411547463410897067766423213497209355869222626463601608492954014395312842341540432084351463580252715293261903546797828117250239626798727248307061824056196599236828735123317301945131309206190305100094432454542029706895163418414331043479682445098678955105888634993410076975272487442409648215385627289776985730617275157488708639876831794961041827856983353003130644373991995741343873196426008803192680641223870028432645263047369481/318817430216827869462062703840319909832857016426591706632879443388112830048093004609328491759749343863788882115803710960513237813633388036876131055924770473583992752498749742962172278949127204976145673720197541113923475245208070447393786842286037601373120040156449268367392242843573087686948779049019136619149882828948005945612783568422664883262768384720519912863091052147791662469158606112645976498754373990531832567732653457988710418610773107301776831283200000000000000000000000000000000000000000000
547858025408121543111451014191928091117149079793422909851976436184106033411606630393015659114952426694281830388182181288670107686556404548875631556578443476047406452829896214576755082833112725786222077588628863933741952334002703820757547411151175900856851508451646925080861672905522285634184188027321506671185054926371613099344303638587477517406893062460984644220144416092116085089819661167950732810558066472186843412480933178440187622031438178106678946175567413720433546185742510484820928644822897583347429477020408031399606169908599460710273537651050586426434779554126826567900212201810378986176647727623047034716899935607356833489716703068657465431998222713274367847134363456974191640838564602057912004054530518194604500382942467460652386538150673482461530990772438437509917717576193209328558355825641248012011162350483841610387390672453202344587280562760190584946793469216079658945752047296254660511413760200497553795757935233537499634380189459236340682964575766191166213404183423780059953756918788682791034961331406970287442950271763792195049604007/206674727961887031578300981464023677314737885955306759681987403879906549280626003113842137722079725647844016440468162172829720190731577875556568380009363633835134402123127861055817751638364688271419001070331265406597514245147779672220546059950634252566758659564143017380157890547982201668846820970185164122285019985497342136747035035484563633667163600890861099851606807255793978614797752587902116504760306360392576456616373779875160248717546781858289302896640000000000000000000000000000000000000000000
-34312732472619577723777632860398899035747372528869162649073541555055280379670889711876731534128501186346178327184087130721272640301695901075364800696609491912179235990430884982770101658518444179237167878788809406488961677945609786831183816749648072392732908812354589960662271985092647248234052165738687197095246025832712338128530839584589555206181184108680584533793800208939964479082121278299879140754519977863737358491902905673558901713914228491666582524860291368305726887566178923567640238090049654825591837946413695181516430564405044269269032959545712539202501346416055802934769430341637540952268852101319574041153074744858715209018976425142777196049305077756046246201162277259468563520492712310678056875552334673936854047453996014795970615107726945289604184244261532664597123384425207878097313363395414557342959344268012405655466165615524740679979323075654363697410690264721193026390707053308050230909408338655761404050104276893710935384269989187970632979854713698257384464094067730709915018671873968982607973314998115295692586582302224155013648273562363108031/4861940305412207663066899268548571399358282871944209398814880881313249609207014472851890753056836713975271349155437327850950035598884076891318048512368275740518002756185733680193690280191873945709823432579114886184043883611403457677119457841914690537931970762782638826661262311985062101378953924595217911911106181150830774830119300395760165656566556845517151029569109497969651029321671210529362129927884303005691204111317546622051194786980801024503512534922297344000000000000000000000000000000000000000000000
136665281788635317813524315785781601520877279209113204243913752362473496172095110676454541326508736231607895701191263050402956513177987313169479310805085031398738038534073190663873432241211395485496077818549796910274576422412649037779927526358491084342975957797372488027013862997075677907174909059873082511570040535220711076671301243693781856369981057731253853630305568713690611182405419365035754271226944260377913843569904353132555633069790193803862495043127607185771733032092536879544193019147784020078817608795044110768196244750806461808695898046172003877544286282829837005507555288178778238390634484241046205541751369705429716654836928013540131951125007806910225882258159681651422863402882669232510151670152925096775803589659651201315849349210794365305250175136803758195251778863706609919600148543884493733750469741824397260617553414147140217964727936338654064475599094559469958184351553015945876320763503463096734138908347504981657267079514095537267023220410045801591604338256269433793799815316646262693685066001959118948355553161425852297600119500935143817456150657/7234567174453365002643546111600274242245124913452983585436542751394115418500037535603613440548573030395203767543290743842213652971139506414281256186403994301890788101204371716128211136925508431216217267677722950641857298813768345023553753268769059520442772495020566574071958320233772406851883439797684252923725997552436192947217518988891126496971036586129520731998834932978840731630646761267690849332691842872468511717640509373612177843027431924461226651964378447872000000000000000000000000000000000000000000000
-264896191580133043259696480383383904555680649901994105196370786779743435207034283966784697288611578345704433184843129819335655108140124209824546236124548193292590417365443291987902459304934300993732358992109617640657976224375245523726374043026072584358502914350611075810919329864017759639046624283882899130946426778127553844313037252866432003430528940887306869606057589952839393561727088608937866529599369749068941248154555186678162434376281478974078799429574042622776539197397205688657384170073453253370300692428968177691036399886126755292040021486966217939127941761475169055953722269089286562611729728786371785921676167970923511599891255094457581203326566410801083671215616195179329599539453134418394975325401585119189219581697840250226419965365312678171550424964541604626328440503103525609527061760433541237372400501726065302940560635786887957573789704378120746704604772631529556298373693429348224331004451293311913081772019610324671910838379202914579911251114087787280052087829780103556669811077546613313659675184749460557066284845299349827091770383700531309700029448971/5210838947030444893574744816058743508136113081620444604628342780975251163252795451739530913365751205330392314032143934900313733675890564080772633247405091707091294655465450210557440472239075884978074642487180324583639152154741186401173045204659852211161476963192473565147640658194378199639103334587065788336010636657893377298525473474906656350249721103923814643750725594480667180798963675905857251132261433287054835594410304296063465600948020298023107882204482502656000000000000000000000000000000000000000000000
447736557872043555008115980866907432529516227121498766755697343153519576525776152973316073455711439455415033866915781902459982497556219904377342982969024531579383404125783793543813756243543976975869180424630824239689169963605294372557380293677067010275794514524602693228541886070960836306614138515001254650122515234324925041561624490074828388046422739291783726009434639035605638064958479493498636178413384115078871212612473158356700217046062030484193904428685397846633188132786604107713229069656223353756198318710008516704337348807351801282120998888887914642035185240010948195903678851208865760993196874245686506858179973499976419370750498476111017249522213272283084271061460542928965474548381990190431069838824246328419364956879410248057851069233754418662612777901736423151006213854523881698006540807908061166858088111638978887619121707381533461062791965145077611184258779696493474911305169130004385974896986137823698677737160383880667444552280110942038107903254365407652262004534109733406014244588953426143747007321788335064915637138843788324114260723119239872008261960098204920781/3255532077889056000421587290872566288132731026654119563898970841190547477155677690901512116683848108244144430742424696198615848753323270240006039583862000943069088595020043418268203401340840632420317878559718759075393730522839551201895113598935616723208782205887270892519344213838572835011645621881950561226067342975404119030430452448940242472032176156441208714933133323568692796943449824500824825588993464678713638373700732768495484470393246678225393717458684015531366809600000000000000000000000000000000000000000000
-187879181194802697630790255397068054215359780275067429336335076169692573633809029709424734726996344729002087991347309433294284942033495079476694927421967423433447759713853110324345421332130644421455313736450417026328833769455244680909702956159752297637415505026261706261377213216289533623595173031975643468129806168378123294662365218583155440807310446662158721517991846729456279140982433714085974045916940395642127853996641585268280421842300746777584812156373281430326100221368958025755467656994114499955300530445014710662374040845005310226212478542988834175008184912753884169064565412276471752220251897753762027954636331893574715107214823570773916102158096932375956449019004607800360925313549565378541983745773749053956538416747806517567427631323475111686101325766688414126850625289293640498744539677733014548949303956578276480421723715234161678255066325048968516860052286969956323798400586747288255936279202670438299951966818056177443352382070896851660806140096756689736071746679043659234580029728910984813592315177527832816126467110370171562832553791961231218552313310974992341140900079/502282092017168640065044896306053084454764215540921304144412644069398753618304558024804726574079422414810855028831238842072159521941304551315217535795851574073516526088806698818522810492586840430563329834928037114489318423523816471149531812407209437295069254622607509131555964420808380258939610233215229446307532916205206936123555520693637409970678606993786487446826284207741174385560830065841544519444705979001532777656684484282160461146386630354775030693625533824839450624000000000000000000000000000000000000000000000
38259077453485905700074671769449550644356482532630332058036130458845042782817253901936954488651857375112682189679478426781141794110524812984415179764064111234280475179039785323129441348648233840331006007877437372620129348961913585145401131226651296735409142641277617165551883428010586212919123915345354915376293917842267535250844158569504870704063602969568596550486341546920896809108846196201413034235681790110628651223021299122548756430093302533820225014633098971890942327436217149694481052319911495849210132911421851540434503472531313581655172264500501775586726346107536344928434131672004928923079868292752576909432908533737317578092904619316932683915331369775133092584707584837722220764322818088934963639613822154090756672032269219994046830145959169156790444348379515789136618793047914662441945744159851105136248255727828008374913940731405735018368829374104587825192767232136231819401081514721605256385061289268547682227259063423618042611012804214931958666305311338934566822425832842576845480655565070646706383283836523405613886503779452385479599568346386193339507311141469694528588224540040577/37409970213438720312044543876874833730190838773487818732675853730288819169491323481687456035237435381455112482547350668957534441194188362981957402066075025236995510863094322928003578925487867875268356806105440204287164436184053850771217129388088958889736758084291807280118288230061808161685822170169870289160985051598963812602482415181262114294616142648897217585039621647792562668236570623303878235808241701316034161279869860389335311146182876228823644286061229759274042282475520000000000000000000000000000000000000000000000
-841229433157690491925397165674077960143743982006239791464494262568244906312637892769630264559915203570334630030782143415724439880260086272219199643289954233342270906597942416331708552338945785743971218416466382538742553436640095433235982556730919414579327715374767664890302815037151059936056621293000101031256175010209007861701658594821580738774277727715509321792215990220466760705118942825345185843171050830984823201878209741652065571081611557247374525173085443263610839843363382424428586342227582260090339066217987005994419699616236457924533056791877500950880003105392282456234357267020754717210759351195070871101026028699721658641172120312967242931458832030141291855637425884633195274898233025912608802093711539130109682809959730206207783127770024097278011155519158234400566585205092708180170325866543860916395746616608842416177410339870660119986408222655235382831589660558561865709318517970816313977971085346409945687436211601299473867589337568559589283846004355779821738196772664057861346870801805230936798375272274144199430785165172014847551767700906982265303531612995066847376653057216664139137/299279761707509762496356351014998669841526710187902549861406829842310553355930587853499648281899483051640899860378805351660275529553506903855659216528600201895964086904754583424028631403902943002146854448843521634297315489472430806169737035104711671117894064674334458240946305840494465293486577361358962313287880412791710500819859321450096914356929141191177740680316973182340501345892564986431025886465933610528273290238958883114682489169463009830589154288489838074192338259804160000000000000000000000000000000000000000000000
136370673713339410418859367801605000433998186469469299763263460900882287145343259972186511957629395306117089948852681346967773955417428915694148371251137135907896294384957089056061827938326181094284170339857497877059443409490887716821484163764771844190448174061933726941816607596922219555989765537197246616028072966254575713228711745393350235440994028272873243014462290640648330003392836661467504570816432469189703252768181391526085886429259229678386170645991820420639628835945325313967503305382471708738469561768014234411923639286458280746326960179751873944965970097877037346666725744959234055724225993370057531855627960128667126853173364370986021352450904606694270117331734893675553448292656055630667970314400283548032832642251073045419681813513882684878591312859345048757457051442401610627070037519273167977408542500674644323764520391527288128977364541298435054269568244804077318983559164609372879297140837087489542566995740835848123561172275345073208123824650264929669202253950724236878806215739710421586660388581663753365844609768945972834593165359051422969061784620093077704326816813265926728643959717069/17560299874140476816426208167075249952685548025617219693628018022363540180269898428421662562870108547951640127487698479769736998751657928285111575661658922566286071991953856133321564753350285961239567114156783400596721845807892772038170554482175978245176657823579509204179172684452180849988383623993209385524629040796636171977705409657948726469275688745220592169965734464868465384570515429091837730093565947784468540959428960258530617988516075994411784745707998946970850285861661048832000000000000000000000000000000000000000000000
-62207482383724011238934391713966678051679022759397018254786506613934208560224681679190784645436559882668087168037210405438566525214277389245257613206396807095924344888729755955448061993874194482035666923610935586107297676490236009466211327804948698248118111776413373576575558668943095968614014744889636181757340263058229358329938780003736326304771958462127998051597824829327095587057900112822236101870525724785253735030353720538135266756810317488865761118238404983129714873010813028659680092963968595538100242724413030702241356202243340496868544953197608566266388489378222265722799271768960087493425904100518379955383768837015833230448231782325695286747096008746697153767201401364538332769727505134919689935000029737027344581158103050764362386102487966047232882579769244420039094474190149457703228426569445539222604294945593377000037251160244028436552524226768506085507244469332068661654031188506244692467919288978442990965602811293816061330899132950596579635653536118997736285367541908258751118841657379531869584982820031718584388794501510812960620436206360988755784644383224923443784205961280191223787996421145713/2884372660177967681336389937230232545419838952292870979464006364524394259397523741859898616709728467876311952855426218379199353837506366092788539661872486855568690973997527007430691061614132077037648045133837613885248779779509195747546312353242522384101357412724123639494961981361081620466177054834629286303194387126596409524848633245943918475378900364108573862811392980186905378061369768352957176091964449295661641195889182408422475975986044822911893153975867061076914132060681346744320000000000000000000000000000000000000000000000
1151543534229179848590766481608510815140658331920954150339034666795297552416910758374011521102941075015662050420208230907822386105770661877343930703104859477010796155059550333807466967739191538643608293432505960067720035849794217183463527238509500530729032024878332885964855875182602462981767644493728067084045043359804923328650853502042964857202288687997683813534070667773551010782476857873833699340568872344154422397554999466742983068255495488222301936346645962331034022826442618382800444728934462413390579050157258115412911207221897124908560031983448134032111867295957314488173217349168049952130161434329527459105571114817680236798020892654416658017263707211836897210347478490131298948409707239137380990234574726986654085734366796446568118441553047433088102037771353244937222759320918322704176835629915808267454312576818686586634874346333142098536448874510298861059774036382838333035696611405956114404696094854530685749313231481796949064547304670893489869759398917073559192287210691231374294231695177399770031297297836623224743824773335124475785467255457074809709765590764712023333165118546267422026254586884733636072227/19127061756729243140672875234665643890282248412368289156911134568533401350681179256929858608843130305524518099007837279404756151483914942570215203372329698290236599491570510002729484436216477293403109000385695537022326090203319888600819837117720232071444492283068043159938227888036612520298619917077927150918201034051131681489141700317466653569821682559957801077174022686068511445209868762067100750259295889947522068672085501963633553417484186687498648565783240627563129495366758196083425280000000000000000000000000000000000000000000000
-344381476619672365239065973232277910444450680430319814964827975176367543001437859697098178660525915909531344065039823225479056220207408431754161389779104322300428698878782702765160554421278530505311947067509504523008062737946255874109967257830128212400103222145294963581985681879945903487855764968419021946546942025468657768310822517041736800101804063277775002125160427538511627922122728535301482662046269477625677348100453685389533229672163351672740266576002340627648386870201249091710611081651893367690022352134913905539391674988905537680145824322551819055558469669416019628670962455591838405300887770913317363402305503543516220903228659187354415619112785144991318448901888917488369883602048065903306851399521243464512125757266835419259280938012918470710059709125541524024444985587777978024136261874254348326165088701490941261872176873357808405917932161446903030747771216091561322932651200858032736716783941830016159608578242733790498124068322318839108231243436178489858109558870794195968295329377428617455802789064258573168640608454213322449156654918204377574296428196491146927609119913216947283069245276957638512268269198047/2038635899040210014248115149235170491659896787305837527531646392521945137749621341918735240545019354303110127819717314997426183599155157854067657701050792687332049983076707774203962440530899070526691617680860468418031774583161299927888623633168193679167624146443774041146211121482660067380896383708429999439480308970915650027041438369240545187938758215707303518536063535980966809936654335137089744561798245164593035393869485799353737743130612692903582667011431112850827963605550128228519116800000000000000000000000000000000000000000000000
49037185385941026118803623733513597523008950450696317374870568427065786001246243116945277138095055056388057943747220976447955414381444024269765136536568334974745840923967712224547499412535532339054821833527116241543454479660118415979101642465115704587598874910676568604277005908633414845314991889194619392174107286163486439675688516486454170458650199946907075434292872443841952595084191989213782263828368843892908269503172428621496336582988567108802525831579212170423066155690252779222564231842357892920752721565922533725832500865909127174201969438236195795269240255372365651154448816489769112570950464398970071217638576979187456336907789981033438180523897609299544103476074160123241284386759149414687249228480265756777105124849242616912888108393221439183344304977783481273764828472655321372763509072193867732329477278331311108549173137314163607959437066492814851907855309421828741977172341215527901386299973867906685888518589600804188775908830101717444296683699788632589993929422379541625822770555973649931533649545616539900316597396971746843520147535498381289074260106358143890202563683494283225106951921298915814015205775062024621517/102929911088180587535381634638824064055711524832356814430061813699876001226923281704940174801021809191022309109566399347294049039447904257988734410262974102466320270825549744836448382037428881711264449100059572706239057085993980768839125451789208831583701676104287573827855741039210913738034506054885147299699585007817942803605311406687607430320952726807775471729478433506264621846977702719337606367027368679062236519822312790215050477155567382619624727424340352315393163551258783754206638799585280000000000000000000000000000000000000000000000
-23304633265178795437153239304012380150708851256450151436396523686590456757361633062981281061466846033325696223372921584345358755990578197521056749428945697867307036104670293444509052465019352716464862953674307031112313129144665964399037159000735784730801913181367166792855543981419680852168055873667105421587059456806428827891127909462457514375655535138547213093398212041125559861776134439800619754897744440392302193416240447205641402702727709342705485742863870351421986878296145709289324805572783786803607590170364992850048487124247623717645568618378340471683380774438406787674243841966817360111486764230580972411347002498362730589291699241366269530182220914192704209263972781342394840584592267494107823295138663472529647081555351367044186701781138017580017062037853700160783023274726459105974591499686678388335843740677515913239688752271428985284268379836508019980781511299151184300224193179220039998124997783797646936529841784870138917829857716835301480785245083753726008494153935521814805428654956746387603595295954510125108422558371192328612313988173707078569520118857069981039831721490427637853737805643838805012253857461627872924965233/17257185093082192122953346403275183505510783312318546759763555147979210418471392762445288881533018221813953101774111209716534179379776288360664407507919913349672419874581531687472622350105097614569443806563179423939654677396437626775581033193595012614458919312803959186457515731680468090547061866223297036630483614076710410476805401802092479807002286962665334409112554383603515322429453136774049748344163089170434548429783506104140377872039807979630698980931956941389321889019557786875496037036851200000000000000000000000000000000000000000000000
4942846348588282336396537639524826468779518252414664277241354803662496475480603270743964674298797235227930966264090579985428372038515816525733085854254053290126070741597525322827017886964521338184895594171887161875540374633873033006603290645767867010574104502753918393061421776773971583395997585397070759912143042882905092630430114760973435081347275694666232102597124901607350120880900135352194720624625877721313972822485763969129203848391300479541340788955713257180076512088133983848878143020680510458626871435488948611618116230366923152357699252966724632074341028581957192150815206832143003130041582227076692973874080065482815931571133206159783731051356045897266071241168721240748616857166127131978619055801975273875748866052859868570252441164795209015346926113632400800289441454401194442816735638691457669747726063335782712125550277604725818864167353434368706871053883176268095644869673669553679527175589822316313193137613815861297378998853376167453725698330868600434463563864561720630593376051026942571944500656583618055501436719262825403935619057681515036710228125454223697511124149789692909658508324647894119302568512367189262147989806935148417/1284762915809783039169630733031030861618266796035491169170877153656756257234358248378526866652370140577605180520879031340976536586465585115874743810149621709056412314822845871068961788720624307209465952511015581753459411422809988438188456759196761499121237624999629153513389131192147488405047661816592017783066244100782936639177208553362180936671706259796508816089611448750514508724227927126554455664726253662560511261500522462441042851817619624467546277732422330372552235993728038117306928965319498137600000000000000000000000000000000000000000000000
-776938028263505094262220925342125002055499598664847052629087291557861168232902815192808310635492889915889951021060859783695213027969191601618477163896463502442580175954556884590104112762215711281089294220372924703755218076139652626542636231813038579575347932198590767285045743407504981923972385775091590200225053053982470816429219337022879911942495069745412085913566880927667134590721360427057393059226641268494571040657422383640846752596148359681757386897088766421952816193410050447416046620170641596890791776992993158595629298253844254178456972531580841467714768191535759139916131844457796497599291222470047290189925610084403377174424879060536579335601720649315683482294198832813603298601113363936037437404947824717811918328268440235722759541973038302298019052813772485964863879325490292701141938791666504653318013142004362384655817496928254008206124427963971088768509571626483359982750234727113638018512473187597271223707620683457410771484550027661322969378942853741126016674974073418818429663216117472946522783331954476164365423862789726768230272046445158586627057983676864727445722568020181381346601141551649979882918822384722236790643881283271155723/70529053861006020633036280240875901092975197906500066942070221676605377983348218324779819714157698751708532668594462686028780905022524534636985936060627508993717531213723125060061626470456341278533441255087476074189909758107362123917104246918663596779345182724117572841148810236479269018649513021103948010711774503739532245847245379894916967282115736744691104662574531945200658547895546896050851497180834338992977032010649371041591042072194842832839092212069529308727695162138449540784573479751332449484800000000000000000000000000000000000000000000000
48818127507616458784044442425130631463230841864869796823831298630417069960085852694617791586799854406738196684931236110303499319459280884702300218583738811062025464924360151615060792277722492030219823845553466615016340034976056209200385129008650572095845855699579947922657543213804706606991256952058691810570593386214823807128972329378820443032891199905540266144984176934084873502938684328422887630631685345377972763294916668191133945811310540883603779854216589410758527401119052594223206624463603907024221855258385687631431344906803321117514203427575479151498996984992653963438086688545344232963162951421338152424595229305601889046785912507821752395945371053653463600474613817650271312458836273864348440200939490934997701055439186250925323214339119001311236638560807136183014310024644365665384764595181988675279712118651226135608712622699708564234027643623230160961599967343190307424578665788869596607456237667837321022819723418972768409440384977075997075653839970096727837381447287828165315490852846044967204224946003950465183372142013200892157431776809214585599621814177829018293124447649632846777499151852050846191551554332841282065395988289467247193797253/1540022634894437344646062777965478499159552556640754402876262722726818606318756390715192298699725751566718078034250855826699027761433006309249951733276760666968702799207883766017345632107846698975977258464027712867017323659379577670472299791541642772028995989834849590507908138810653215277805837260810911857424158575771433509323381471587834015007138910566431650043980368121087320763460412224357416220795629802011357310726649795919917342188160332914698295830600545847042379069752498208190216216687917955809280000000000000000000000000000000000000000000000
-1602713806049072356507197311062462848538323671116279196148809741385503479974545428554305688519910287655987892599438562446627307028327695127269180645486393808256813061717443793802877204546705252300621997109524341978661140826418461750891880722941258163602097334711792771176653046393765355189407973588804773150215894769355923533101163496038680955660862161700132654138059555474467358921227691782846258337371171203006048198632821783343523431292312635186220594807773322306689348164882587751972406729946421305767811435116917136046416304247679949152796801886068833646852449619452455046717633387142794599101193672879871910772220562241951338081713429705533675563464999833783059170158782662261746712236489858750376743831964973303176177783961510054838995875466586187174745287075512208234055819458752478664947325061945748384003730377911216671819763477403565705357483006500787388771291941733629790736283967932052743162351973557393344509506351046537212847779243339666948584313442279286945958003332276274316218994531897213061500480093503817129029423139597250665228832113677614007273887051890436174352596868265158739367624578337137988402522881005910610592804497980480441488124256772891/17482582536326552846031882100691162895774721216084577390791327985240993946150134840776784334408514595028158380873871011162227833424639809165139817516965751491800855365094148931831461876785754718939914591932168421483714933369103046179414778696670409807385645505866050002543262824970106433901204471495650783444579235393391987712152805609354248602257121785400322087044122650730084302487522354055246814705842747619510989803165987882585905509159281918835628162302864003851640562396492645772046408014693075265781760000000000000000000000000000000000000000000000000
1662318891085051916263254420252117979064170591815291985500400018998149892487577430743325285118409938411609165484961380280855026238352082856164883767684637865313575321681697257461991161360283712175096689622711003937507612845726386936991522218960666814757855381883895917321611424526805020824501679179245739829964309891168613783146574030022317545759382322594195643585141720010179189302662236943402458968557397394951277094823010536548426548724220600818277515867647713894033550154286677485346377126815346164585254800375125482862485770715018797915595523838889220892318700510993018979348554896468720620809826668193270342472303326349275514546534858943301182046354420359162308345722841614657535096616007495362709378987077380628701796539215972862817743822495775712800696144890515708351880821209776007141585977666483654255857479925825517193270631483863965045107643048731882788852222959321380517981830056182055811762657384986892782826394487842959344554782856478046043486164079619803093240881729803965865538662894406266813456314331920144707153114273728874958627196993980053979176368540867993693120028344107688326760685389322111511746765877378880804583935828026018772402001961007775991899/6239037319875140520290127633081285906904737193721933819603194859331609179244727798027351671904366863723563233302380661603438161278855170517146477973097881861801764389778162543525849127115641722206806673623828052020853032303496425025976683048070164385083856305488877900247310146933719215812537251802662121408641565196707378646364284000938852669196992039887955295885292709668029850387946202032382197081406607429267833907627870258177480421234938572144057893026199484444240349081916630070327018049064524503654072320000000000000000000000000000000000000000000000000
-10746869733713611653447921442161561808459008405412907767602245316716224774520334619700567895271644084206109292199751872316580679371147975308261941542128229392727953037038705645046142832117488494516127545800419188844133050715130789046294916561472004556653249905357245720308847773839123654543489123047933253212192507583278168891798440679670997121089242202679797680319200864343100190576740675007896377287963972225858747345416596923964228130111819287636304139404648204399148157851593362672004848729027123594558844551662142149726547868199837114876783728157584694878090271001092446502445125915450305673802435401764298881839117180444996784040147971080222429588716577089011601961555810128311007305575555298119632678447581274789106279636467973552258970886115499233555291075077835844830340644440282607383540222546064910247734023179998816024430266899909845233954731819427545896895300980756422003165030019187262564616881672254667434747149965839227424913788894793647618070501059233137856966550553884528829778140034545838077712513174623068571766712177496421034189351900189163150497704252931168271099329594144341866245311918819307132880063523687304498790330232575063147109671965203354225486678498367/13810183975991462043348440997357023330364518635149825172897507059468828897568355917667119253980378905254471899673619223027149611248681266201749934751187838675680547097946640128044989353059998339805433053746426879084782437240176978752099699647099885708355736938475297098732223977959550688831640957312214237683485008261694143122271099007486161649499572244196467702905646036362700090191923573553102381826058502423973501568541182350918951042168591348703737874908208873211139343577011443660229698375820913763132332929187840000000000000000000000000000000000000000000000000
935953177981095024940584705506555668566501105010695903004569072403078317603987222699799555168012019790815777792886767880530943783780799196565634607028535947274508251668674134781019823610321636517860049945637914281298672508071481630349100956902188792000825968951398403994367413418048162193782592290164908621445796669749760223655183725621471674221805112463508360975278265336901994387784541181653482894788298776795746548986348475797987466330167042017700214543003072147967615359664197824249090825336306817482648483785826729896799381788042965470604617910861984312925300142482975020307122344585818858252555781001727197262567408598166248649220554061507931613087954144352016795077690504649858957472761291572878592303144597045189944434364630279177578855837213986882392427264149373888360604790876072363083034953589831369630453475444007449347298345900068403908112143952163196963211657596124502048413158324439215753442140985904628725346656853176226887855468409562594341579501205020894285993068731801561959987050296854251875229487847738444722929286012552177091560524100176130238165550525810598986573992248414244796690536168531362797253150918070798664037949661776638580481526141796464042413171517193863/409785822705783019177175558321575674093725352955718448766704209473693250196937397411504338590835970425005420732133574036005603010142687753477379882071610049431102779342707576163080411348980314373863031703893975757570271592290342351335031087710309335927937503338030633911472536945999758621331600769700611561808136972419724392282662428731225742036060034591429732566218442388071391767149441309793874311638681381016813719270167447212722329105802565110627276579094488746919625613048775928245361231806176932026035769826082816000000000000000000000000000000000000000000000000
-1391043875403955413593506147049731102806057862032002891116644258172760898381092203385323131974981457907738843488254759973271888130895661734619417823142278652938309174378873946166771755635172470664514196720037665696234248875003781106737422251203212979231649254545954308332430762448415652847580618018199462555396622931810481100804342579231824897211118935973833394302657958410309467203286362674996591539482184149321514238610197994168373087726489676486408482318244021085150356901331563259844324517701774667141174931815586280657317728340531394984078664227192516418710088531815662146654612277435021862780531798109622984680720890848493856453890427832708238101766224022597537433510527086163394571418626251273011240896576636668142595388736950252261332167973084934976458439804416010366965884089124848978282005006636463337571319475349036429867618373711462931975371744946908862005931524309726682566417622295855228932441129349870038297438644018504136479195348542241049491703987306956279520713380537680900601078078807454941310726187036335405730159091393012914879517495465062839567812356197353331864387869618949881371463226577252004353482871444171925642994497206315121629999026075427675115167194724372068206789/206495425743361052121682879109531429068458250483831307702551506673335928311529347745908890172588852135952452234851666916467627885557935393093070756217090650607181400540291750669887447506581141656549974635146573258842673171087088715588937453136703363691061244698828844574384485097928369986838605527525112641760301424090833185384894698723779675595824665475681351270798343594435975069256310648845851748099491958478863673062397227589874603828734030016640113672817446284760615811715081501272243481055403124406415790158171340800000000000000000000000000000000000000000000000000
1216165015240462344077668578019054234627809793962375764449861051927306224348887634279117086451046068212225310758618664099037017777165687701878089857414340792225361090533362396109297458513625582340852965895090388179896157488798841052010551554584544718732024951087917465848733847238937104528041249967786203506521169016516245717801014103956271393877022702407263388424787712100212197716964927932410941017801425687377530093899850943870664496184552942308225635242259211886037313812297165036392643208044710624693629980008466647994213786069649052184809763346585494404583879677860261896793533248050912330947333252909500468168463829663978968522798163935899008752617324675000359411312143173675865356817586013794014357649234294481619757237801910208983647525211826255223674196299935399647137736313083866277742222667787669657831777166921331672431030562533490341924440580841577098604130711953058064790139874241932299959210695746547079907366262477325784079556854857582130804668163588767498618711199076103892920344910819871229261772721899505976797411693672049369967244463711031962888973642573795908989513531514490549787113324504652268940188647183745951418818176104870096536268074356309549485662383024015235806063512400257/60914498630885563487479475874278895323762636226726365121791074056580712164474665350261155329792330669288885789663362927022618485216506477479311128517992005203913655708181744113611437914861384139548990117571157938772517844085322474389011837175702398661953538696196918518686828028008085719157493921775688028418154837695403063023060856965925214063363509718002193174075344973609857157630057590924335498875365331815596952644022682961192289132645908982668700412571764114434103579529455322223301648963495478474897406770339280165273600000000000000000000000000000000000000000000000000
-856829269697015732353796728015955174561622920060492678064141447605742505863592233951459098236386053473964079715134675522393949234182080822399555419200670452671003366592720731648992375888217396434419366657518154525546395792939391514281550164206528792874078769791897523105460513822179252095027881620823599067461794381428546017294372477101372825841875442839926327609228817248062735797858745271276571208976029633030937150369901532167124061752018307945583884821594353505038557065642422698027541300794690623673828248373183411122610166593537778633634596111631517246686090710511585531498466553563571786339187362824643830808098786829816916917863146042408145535032323276534735269353151494506258368163495302275439926982857700790920206911886610852006346105456285525345620353720928814969716691870245214214998581132300426801166019281125361640690491323100028176962577874015529595000114534186176695486846584702934479989529630188738282786250530737090107736501101287288340799758971945806115770804986647098110264305105158602728157728914241505727545598858851509679595534008795128105100565781307665797824493768495084597057855138132326661982357570347924108707442948484170491187319783485540942641780840258039665993611612276931260681/14410629961820927590752287435400835808021560798779837234526574091099665620624292260004639032305157084048913552526075572449922315931219246672248461260827822945383001978964138321734363026715778876441875376385405363801041364257899145369743371766137596026313580011557442438135055316340198564417829990637219910722923487317655353195169825590796022069847138870430233128038395896613989064719339338652957083733943569926661221939785937569104918686237375039328481126174120196214696503957254001943112504383364073193490015087383121136241868800000000000000000000000000000000000000000000000000
5973145797867174141057439473492042548116501038345554264821329957044203814772638309561474836673034917092093670246453512446230608602159992619642170821403102968804119769876577445532683858347822175974982041136111845787560836276563419805883887120776596041057645519951896126165872246299835530413096640825060550207981623913021761205419425240388624571903521699730254572406776762053546142260891067811769771204131989586196643139126841550532492136741497661841660837419473492717993246999695130149863062089078257023590919640254191678932939540998974771781795343633072441519316450982799445711055107714844545904987225842787768232434977615970782143614509792157806838156741179180830873299866191625604761219277842095338869945021089157019501266310785585453526754091975162361676950656161371549605325275765104044026723212256730440404352880845250614941728323324314271377365938340718013924528481167138045434242000544577365730418987213540748603165897519589779302760739834687214343588107645353035552941928634571380411901110506613295420712431429192742810884261709697712386980934303677542715556737754407685642942190204339216001112792885469461403416433459532962988942059944130688346245802931077944928793273533631728014124954581766369796521967821/33571003559058032915416528809509787098367028036837508821553107002625781029806351248906807089658093943000349011964745653579339027193368357047670015353224496333564241410194856634312372107037078470558992876827440335510905962175201849053354158866394143702900115994924217903879424864946126575667776746188467504020122556055209910803467625696318413013915894712554271095078247080751948925170172923325928822266594940501149982630925320160986818571458588891619629631535230409101756975618818922926674890211484944911554339147567718998989057556480000000000000000000000000000000000000000000000000
-150146369503996358635024289212369880614938647210090943631738235586565076848273556082006031857749228258817212143229089255378916311492931980901626240485003356340949396030894101246011027118982046324559015415280657529651458180594001049343982050371319634383646993031272098582972091127773475460055408508505071909956364847969011969702953599842334619280482507433051190175219978618346897166635846634249431889235087386348414931227129392891623368216657725494333972585228108909290991720785400890864493901018293716824706647308744244821227689285270600304328016845923016397389756281242133617156621135198447242701106023816265951140805733152635205412888504541614068542496231956939159199240430098041426015842334288223039664516590602049654887631624381747009143794950567756082548621852935408809165928370061887484725320352872318754151522913468406819252542264771742278781693060794919702874719298313181901195192709511878109861217189549225722987523513227048324539028547427711966358489171719221621937879489421893510313397260727729558473279232190397115854573938588831249742142236269387990803062336484654664594113543597846964329883669934812454126304117710081659927069888228858785033610101660026561151630083004076373716206442773609439997764022233595071/280653589753725155172882180847501820142348354387961573748183974541951529409181096440860907269541665363482917740025273663923274267336559464918521328352956789348597058189229001462851430814829976013873180450277401204871173843784687458086040768123055041356244969717566461676431991870949618172582613598135588333608224568621554854316989350821221932796336879796953706354854145595086293014422645639004764954148733702589613854794535676545849803257393803133940103719634526220090688316173326195667002082168014139460594275273666130831548521172172800000000000000000000000000000000000000000000000000
762074874194596444363968177513489605136532659168889949087824350149759843785115003151286571969671782381954779907673156672246656668036830362796422467360172196254736145240807372051808381128683880799649866563171056480337997090731552649429762762743144065561783756282314787205267885858783695210774789506325394057260399388637674130431843559718621802156216617186001328154737443857367554369978362249699237054381312168354410307503930430154324643530915482838883952057150298394255660922090970819459582709560750129340298827992413050562049830014001010242434888445947825085610388806416964480269253989177676493551173420687895578927814454487566829324094826989076782694973052513058185399094531743374518932726726385242769428855432348057645672158477352175985653513573465724817862042528014559888899306851249160912785610696809157201673353258272859247901683636131868838849338910800803222307612958100871161047967760025434299723460407729067352420416719783307951648165383632719966228327890361817517316147696841510114858384686118087498528771197136244234081100570354078831666721003985050867015820449561133971673539663688320423756736590655103575679053539391963496224053097910657578227110806394152904164231819527124008739110249285491740701646419088059455170177/471498030786258260690442063823803057839145235371775443896949077230478569407424242020646324212829997810651301803242459755391100769125419901063115831632967406105643057757904722457590403768914359703306943156466034024183572057558274929584548490446732469478491549125511655616405746343195358529938790844867788400461817275284212155252542109379652847097845958058882226676154964599744972264230044673528005122969872620350551276054819936597027669472421589265019374248986004049752356371171188008720563498042263754293798382459759099797001515569250304000000000000000000000000000000000000000000000000000
-3904827856615732646579770780502312108400569348519120099854156236758198282021245072541506151701777771420185497834609823418704423525000215106372390515285938163641534188064802060017761039001147506860589794137194681643678195608514486262837524374446616961068860050241687672599845973485746988166646205610855533695101566116025051440476581235595906978559871760494506999991469727075283689019661123558908445088192467133998795558960033337437036226375491820594217968650372790543491120638870220620952901238415859096331491644622116418282875309432528175466972536044327994894572103703391368967484286634831560624361775760634758840596379565290219669078127863092206231680149068512995976095305023859463790941641715434107341770595724057593791195879553801555499367886508693457135813675599364151329799892442141619784111120921395842349083996289756059478311399044704345247034823723365683742569881136108971616382260291437532378732316865053592543480118773669504627332845387536997667284092420351663835715386436463606516096437029992471221589253403667312509640003282393934134842896844299097910641705508212752266680048210700370882911717274380385225049912426218500133401053915852572948191095210046354846880331985699187140020013482642125124126433912440923938207630447167/795888675967203944045466203734579561632477157307556949298050042365047825159732120530850995271257036304379397443873272067100178098283708792994539523796448981506325481495343171508412601561927439179182120048114665432821869633158368081138717851874084408479693734923863674680492899827313765198536678946136826819979547560679750118066291080632854005901163977203393198629349580244369513182020315408915272647573144983151730553980536052975782706069447642679352703732288374835981977554536965358720311184695341217247931669592073360457338558280894513152000000000000000000000000000000000000000000000000000
4039597704049693776754826740898449524963044233239975472627150270638083385200165272056875513405471291238398520382891439501151387310897784912883572931617540500343949312290233137914297614753310416000688200636560514526410189404264090119201038910319770047487098630324768972481785657142432401241724346888324381682176241011267802495804044733209045754686167236909718408192260814899670679405754968701586049913616246834881446522247099025591556149683809510132852150828620985396547523019839566607787927924289542085566471173103187340919632108657482653146373092503170582182012141509148783044852044623675920473631550484762101264284961338123396511830971404576560422024802043929179308469329064366356672099502527889843825441562097039703493999660734279414341893451670757586237390903490499910013671303010359376208009170848854050856775834175267778585937192459413249178987118811012020320781279935319967789626421513982821432394824951928684483720740036524678249843723061845436023989060009474828410246136768422058118621378291457066332268788161105163001136395080846248322288767246241639585762113229037265450742179436249354881061632236314077775061486327381986097635791227318806130397721628162830611967424569130967692888836085125541801648506231876228925314278829409128909/269965438888075577820222136306769387305736251758723317201898574370224222294181135284064657596010386714445491612961813885160380410937834022583747806471755494526945603323220403775653554449805787369578575120320494514813178179567318453122253095355689431356312114886174558451623191621424829155343641498529611657337062532582571240048085934550664078801674821067390972975075377618890138871341290986704060482056810778285067003910197829169385493898756640396836437105992216744365086786498938649677929553848659740890498422325631283867129238968879418861158400000000000000000000000000000000000000000000000000
-246984199977647612133699052430890575328406072542514485495294408321150789255579137768536510496570788108462940431607234870249754439649421301747576430613149733013644528911451808708783195871849622544196473125430116936710165903685031779531168630028793977407084770635031582004739229256678136239917573988277914438969051713669295710274655621045174054058386585357158258399316067178798410045471913022621686488566043167143748093224389683214547118718457059915177014084924852631679271769777111537396187648839050920487142932656075406466320645136329376765454694947102741853493306305648380310717504402012986634480631956775721877986056404740399859634022591413623919514376905059966374011305743058688780280440502103022311440901666068625353083257946099765649092118844867742790474175855581740591004741975058139369653970886316164787829719702017447698160066917622380902309389848179417455500159646316394915000175807069723886721507914812009958435067235496713259596973687494208206330873842520198838034509373938877862936060190413506555641886159302366570696129023723117407440339055556411621996509186438174683372394148483737940503643408016673915074252683475898995758228160529800716169676649121681709546050656499292812272796135816721551984682443630690532304547660895041734252093/5386664026525536119504198129587061311112114437902394994286126120923443498703567383185552418543345421093853837335912539347930775412623760825324429300092170523113762389493765433650042819466850839318054941510844527555522899507994269837474464572436707154931567257213600089011310521345525865113648303436703258361854268800008213033277967593376248129719600645185412388167780368414388719400065103528614977300056271266952624996053596029328253882944746080049289096353755706468361919018667347295681404681008386399032895920876764727278550622985603392733184000000000000000000000000000000000000000000000000000
50530882585192732525709561681644823690631469027952794491167741936570271773124141086860494382452017751031016199493668110585319125924701937268399140582742657117855008777838145644298266983058510223189705541068630076036845578661722441076106778749860106602616426995923475907403265513957612692740347200679314733888429242627588948207834047796094126812689008997190268186895063920012880211114170123079624020852444159246145396267543260533702839080172862652385318576827176287238771360436050398848166602268475677670371837604253211636299022898969894365568198055022944864513609922638886702869177484165911563985416074373932679611871385625774075761631402247945288699147264410494153127437662063701941399090214714695667259553626415249206958793529961380387726048992720499337927152352212345106278834298905815678238734860924017138874203599183700679263172374226967997200019051726071330289409167809518727533730524597417302413737335352396463219519094001725374063080655385622089860213891318915079772652750730257000130113830509744087949670691543431439187346679844549618637031652967475470003016460632076410211997016045965718428366018454573768859280010751396659566243448743752365117227422264755683713078676661765221564807995692731401484329276285395690200516529708709298865349923425827/357980062120618501474948812134841082535856576804832763482092823765630850926934240247803206473930049373610309780422557105843795196839806557597451418606416260408065003365208216578962627459812287996512890505729419082886233826357454828515448453600088310111517638421574071951764023868735609092621785215592051158246923181387018538585362998361843492070921940186001900513451225094523645382792108385627475924163303240604797794101371271249423406047800005311086501124809810142302527589882025353588927561411770423542420337060274187090370471874311612233580281856000000000000000000000000000000000000000000000000000
-2956968959030973401087893766384828775050360389863077907560685717527626363877451395847618732855186129156195435716426671938057996419914071769019180162371906115924806393283942639392751927622579900496900639576720649731547399791830176115921645987389276375157034103384711991162835200415952569380657359799544892244347385090167353739367265683346523849445809847372899813938176647094303636372433191076661492723994822175594110165036185921574388765822870236736039637752670678002829710217805625017689575536617799911566429657739061875747986531041280237092894975214190015549963535901799744120055004953238765839995333897462570339682153451448298738238490085725207413241177675062864358241765344874549092256743035019545801322667285086185636510780228994244149187792086767827155837720560078250634416265641282783422114083644143115583445217599713450987403121531598575371780452725496939050915373903201834625806729734171808505200930446182319289774261468422001779360635334888816877009674603548790829222986984949508474659228006211295488780836924915146721411731734121777254052661696156268194594548114255938792351849399659121863196574490996094036546366093874739264873925765775276993765189597230371284339368938234127557830874251931492697122254214002590864476678160438251839903125983152932277567/6772982775322102047906031525591193281578406433147435885081196225645735699537595825488436666486756534148707061045594780442564605124209140069743780840033395646920589863669739457673972911539648488894023888368400609048207543994683045355512284742113670827309913718936181441327375331596477724032404176279001607914031786591842390750035067929006078869981843108319155957714497178788387370642426690656071844485169697312242774264397944452039090842424376100485756601281401607892363822000567919689902509461910696413422592777180387619749809327861975703459338932715520000000000000000000000000000000000000000000000000000
2250468149943035226540848902394155637940396896721370474137126437506035201655839215501268848041192963418125629938585506872569478032716248423021382760984873208316007194870549622756680840936058758114988865079443786829596150876867186655872606301169296441021254253591339569051817875089437595602715574759633830318621032210362342106481533654702408212377740919777854849072115380963363594709036106244582363037484373996832983418021224226046499623615024871868858095407753417606827824331064264280884310606975228259064133775262541707584740824038517041013536215622450999456562671782328033791510633942115966921402608578664047177662115484163175496572329623377418378668571595172505519451157748487434726957773655715860129612815127972903215267753361600275239494938992226879745743314544667410062024049855063090685310825128173433092001927258645247056458435422387210900321389261828153764418859802238027655689406781156315442080383760945901861967066234831465135120188570714563368171733547842411710465086994760938237506731422867442059472927496714686029212169765373397594988087421964289351879682544578595206083517532519228150178839848654697800187470825086243250686039114571339411962294182116206420600437123488812051022964418286528718703154380370525242136411790616961719239238020454092587013487/1658924767647993244334744504071095958974838599075658286239589947259508332927138991700073502436444406946699617503442633678915894777410828354431928177402935177587353548465104150653525895271511352063624844663443834505358275835976229960924908296863561047426156046253964781093367054996274061960027557279959571718702611939150056869746363909471651918827586802434514740599667062359508628840554687661756505637189686315457904171350765132972863072389698356008417775622149111047201230959175246665365207136808176244138092178450419533228585473925654715177567353044992000000000000000000000000000000000000000000000000000
-120673201618655693711612336764044462548621100628403897390694266808444320641669019717572342759990327557614323466885032617172129370465627615351935068139907567738089813894062098882721412874494966874316089664270096199817748528700684934776517810814545036826153238776258754193351200058128891564050184164026952531728741584755761455614067765477591412556229212363118482458109768504785023252709073658883499045226223711975232334540077084711653655137645031411981854229744683882910985390230182696458097315112859354374749891535066364441064984090262354278047971702413161639970401269708059923308330315838507164383506336791517447379384309427391840947489742147029559222423607926820338983785476274379158449342680610674417764910400284801646081642686058105457845745386207835187335193580525816696317596736301073953132642460907492109051441887563101554850552918298484550394424500449509742742627043730338274952800289344278697953940909720641844761028490436249105201967358497324421523167440082462032251251494902173806162527900893889179700585700328708898860878657906802157015425305145294085443054151867265975459197346755029478994898179841478483328806847141402523878473180733778146857818464702018333064376412671373012267310193772986090186127609725460418532190983086504869401991413532770020668463346304327/28495999878363876998772646029061243107468662335774394596849443320142893572732785775689784319243063317239221081880874596255047465593890002881259399318623983911357027822938841210443261334950813259708561027375364788538128157272934301433139685648906769505092423076261582857146411134257737234746421188268105547592392518474756716004321454493654793047408825821992525378961585347695420394883754173974206967266995707370048207826837403858039945332161827238774160643165159599675141840319606802284890697200442359588438150341834423877736936914719463690102317819174584320000000000000000000000000000000000000000000000000000
470565182572513697931525558326510448317265358786606969910995319540624864605286981096570880930742687731031975966965220449376262326695821208480177482555397742080318510742480739528415252199698829363493526977827175720601026362075487148971730752088243651466453316430673594782760474572517719653468119622812320176131870810219316432876766515059584220605429527518724036733888501725066066661334212417967596703759149539754908501117309790352888562753410778840592839488604477732299116373389674170287208389466213674395844237102094979206118706268286640570495256754523671501027566139504865326018080756103371023170136645704513766759366005611044060110191929659184959965589191180124350144530715572968638900332020965243506385380129245141143717767394242412217029456601032634668829799484281481194639439807669326712506478939157463868125944132220263680359197751332518845282812387142937106924457829770328640687504075627017246178481725232506595111601948239216258965023982672203286472200829746251088276814850095562220701219391100659726536071356634014856474477601387840231495240630563655733519618534305937084163403382558692480335055665681697186856605440143461993002111132691617364507510373838638961284493631431932359605017739456855343770505721691622843109917856023155318138222695478844548851307337018580346278017/35433977960748886859417819703048842089330272491990057998133570984184724156673182594068527487017810429214088717128574895954456382136965589662765387789528002522222946101045406757632303058693957665676323797832499604333083295980490161671669071193217398490036285507485142958541562145937737034764601847818117741475807509732842683163325607662133912820247547462524689518028120455469519789266891570220055086001425686234848585082853160250164646902073931640252983083277867337727247974465902109650797605029228461762154363681861534728097304419220040953658909343244658713559040000000000000000000000000000000000000000000000000000
-371032445696188253907047785415739978433491692390919650832458391061670180254682066018247846160963022958068222036146605134933148912400583686148287978909410384095969151279462896612196358983274524568290267535136768487372394551173353354860365172851595672243474877448531094074545702231717948697337857069467526325436225825163900212493304888935228930405252201840071837990439937217122352821975034084319614173396136829341250390044381106975806763834179526223089832165910533849475263696639121818477447850842835976419235851053364667217242935817865514116398408833435525308509318446928167138822961153715994624465924055091168643738228348199122029136015509919819192472829256425335288159604723576135299816932398328394206288657674781705063680593792880200931885360124256587771917018683604891714934749503332695541069777658582211361022372891785584596998919048882134309295476994822138674801130150441455929385717584717210612967870682359168143355387059514775769241305379507812769552397642278551192406112440325687033278042374751737525653330839190406317974871855764530032731931431345408827774825598522788312975571476398161641068181780872710850594487807059513285031365642600496837546812707180287585421026541019634072515342809980422805917135086764045776061883606772719907636324842727455494949426746619248563809916598281/8868618483890292825385717159963081620072376772280940230390002337755948103213059414972580022465029124569011918915609031101743940214851959012737851343893294345562085938433078948481684994118830547180702756257505615255937419222545537606966316104359554593506224601301995780480688125668987897843940348196763183295087822435991482986020923517722659323010529022049036576512181005426085524399370575860790930096356828897636388723594105251184065910347646890531889480271831939385448350180608642301171057715886895001042063595803058406232353906067644535830058452766377438022205440000000000000000000000000000000000000000000000000000
578645664282132021226666973539926911751060016497611030217393888643526508435841654722408294867426516563883423844489359212630564158371049929769724944289420264103028613453012564075127282234543366135610855562834497090621067681017812523800602580927711906419839482009221051052382120548895790929054060722072406096638060633914946600473431727727860624522772760059147968731513814471273662100134350859346539923047487368167937797587988995435194948612274547245578283793577221305602269691527222448610627713390630240882772246303320759359811176116850560069787849246991415351284131283475862700462242529671600816933058168628112543153086016807780734837191663796116586938712936993048015849074097913194360276473331136033951002967890687361134521061787124884065758712268817970620961847945676105685556849821085316082780536304020310499272121153712097732144951444692017181809227359353236231971177171911830064442867785063339523528591419414593019542628516874951057760580507996607812213681066892095626305744408715794906871692035143278236305484205999304165620536964382875243125009428517043614581520476743884623884546967664898134367326954404331513769716044095004575896635569991679878528220751328806081208510348431324094116950026724016750135287480713781207097038090887758864201292709430056669052589308364542586335949764948317993/4370455188861136304350081416429806622371667273380047345536193152046131225263395679698487435070766352587609073641612130526939413737879045401477213142270615453492995950459821305811774365101759693650650318283698767198125960192870440932713000576228388503679867483521623520620883108329677236057493803591364896727819278896456602815511111109533726514379588702065765224905202799473974946424009819784197770351484645280755212362987175067783507680619320387654115135877958779729148946969003938926017097242389061856513528940011747182591304004910135227257052805523270801457342840832000000000000000000000000000000000000000000000000000
-81307429918124394494350600541886598422976776173464992901571921229378709430568667518399284715169969419720548304616299790290908135931611735325432128459674592269351835250394509335150398843404739193132990289384220263791197875088522657578335066147612926515089675168630227033544700969325792934142159391999928180681257726694037225684452168702420476739524860675972425101402527364600275059493346774406769021651341222901888993394865726461812699879615133641376291130326866750035080400120797026440756428985303773144109001472206765922690570670697079165621524696563766481665671579331556918235873568006972633028469869246488903139983038445309077606791029899813118651033857956355046611657224859699663148535469835526445005113230131328544076909932712127178490356373463173459887166178565017789557733931346103073686802517299760080236725507597929727777008803490754748539232331470425970528418941958257287510841653603271013960148864928049767073627767986814871657578100204231201460007905158784856386228447314524742813835400248186477706582339715848794413108425531379883334560978835769062453958675436174327828865366327451273013207791195836442170760162119353957023646598669829741887873904836358234598528531198785271908015353693107524923716953862210496672786179061062705414359468745704099908405490695916180248123473024974178008403391/193174119347662224652273598606197452708827693483398092672699737320439000156642089042673144630127872784372321054959256169290722087214253806745292820888361203044390421010324101716880426937497778459358744068139485510157167440524873489225914625469294771862650142771655759611443033388171733833741226118738328435369612127223381844445591111041390711935577820631306822940809963736749692631941234034461541449535621321409380386444033137996031039483373961134311889005805778064028383456029974100529955698113596534057897979148519225470535637017027977044761734004128569424414553564774400000000000000000000000000000000000000000000000000000
461131456684749173320952380004705003961199985733989451734481683703991928885964849540203788569805442572407027151477023168333420944011902649025129465892324723497615193936978025381860774338765922499546703512947588279524392692949299158229922274338936077701336633077502638692145418570888805456381294209923557320722035797402940616704250008593077249226196083661293793815923245419375226134394464054610857227289363436036588893343775084576115144066387097015478641058632055692621000677390573403794496414525971404602130100074415563263435539398721476039892233839493438686619209338146545721655999429718932051979759023118654292304993283957305964302078601361555505887906164270986976303874421354608387016080472676138553276134198981709831493393497526722851767805323824945352447422867971042252783679918345111745790571296645382094050820326255538584784866901846553220124031648302672438738036364686773115363014000006267932045624386745453965906879060836560673458113039867723268532570399996429145537257074511267545009784362119480390097954144065471509894114086333844857619013660085100521381712008498081018804210558828458019278844711661906658030773426170871549228536805682861877494551189549687096899215203203653695527622297376605252121251540250643512139445250840440477823390086611038591587643837437825820063030295384409861060924336407937/343077235961448110982437911124606676010877983626515012586714733481099664278196350139787504863107102065045242193607638956660322426892514760779640049897729496606837387714335604649179638240996054543821129465015726266039129374372175316865224374833467514828066653562460629069922827297392999288724417586879271301216431137948726155735369813209509904397586209441200917542878495596467454114327631645203697614375263466823059566324602853080951126122472154974537914874311061841714409017909234002541201319849747444486826810967770144435671291342241687231496839591332339297760247131039334400000000000000000000000000000000000000000000000000000
-2638874122188482792565997505252606602019889360472696186479553324514705930191154879640666373896309075536134417613570089346362279347844666065074375343138239284049841197901385150251503668874355600863250688296496618977269486078412451745104273390150943433285185103022693876602361687722288048061267543285401845903029587978802345263701668441741076846541817980687703570601571266219857660935438815686293871911277687620426252271331736190300965654309248790756566008689617196365899907715315125795831200818389214552885820537937556853580588994654623198351822924143775625129609805937661595039269795068247523373188620240249085731499599606071589396912595595716387500662976573175004061274415399871918055784698695199010134602715429950818805793688446529202974362869934495691813336889220194456159129606491126278161882315615735035989471270806492622070871351856124352618018501241718870511245224875374243261209838418780720563028164122650316389406072490779573757644524486109299232793471680774770137786654375708830165835726427565461504482723466634105207758176665637160402064839714922414472260674038045244815134293764510707460719212565924770369322864451853288326050192519538762007984296405063735832527157314794675555012315267799556817353241776152785548521897625166064686074623720770270525187851449272602999582255385644805292541410240663507010367/612049788955223429992669233446298310003406322789702782454699084530281801072302288649380908675783070084040712073396027898682015209576246333230877849017549421946597899682374718694136474621936961306176894965588055658613806803879960765287560284702906046453270909955429762260742323898549110731084360974992620001370113150100527461831899746765765669445293797643102436896495236144097938139960494855043396544045470024812338266323091489896416809002490324474575640135770934325618505687950073460533503154611949440964499030766501937673237583754559170020990361830936893307204280881774172569600000000000000000000000000000000000000000000000000000
277033246558942630369741274575023106845327045160137624721465805015542192439979108692848896549777611262630466306402395225693127637177898842024776204392218736921945143698058040096971812402646480146392763563084158805455897257957578605630125755925053276547886518390413876033760146499668637184787403318457442193468560656030712868071683508650215280471939975291225107006956385049260449439598611769538834670864928375640122446501861618009365506024056610383975088703376867777546609889751372220310541274000223064635380033692003694161437589988316270002584314904369994582738882314600518060041193873939008337483486906466966073944890527333320995768388219517386676554423542559453036585225731727555399177997978957486190458551087262305818560282404722639902425471744317781341839066157429722639722303912717580033246727898899993935021849082269214683127964845498943172830213051429928002126669059865946156646209058231174378871678919199325963260292728857510291995843818906987191242927704826849121796404311712408761522084246451472996356809441071570049911090555482908302450968204315059394956618713364238013402713791752774450300052789985308815935145917939781796297864576175495462195807164212392028589471518660897335085335459358959726768064943552039261612194819561350390512692601856466217451707381504882472407205803542438282416898409053379572168973703/19941694941959279755397513933377574027747347826166316111978559263241181591301194568358010697218241119829108291555012399898875841010193335075449692826171792075060062476923918107270773864045655175648527195969705377095198941682779812570823782367047411549895663102547820617659095353203636480547330452130668637135549868454184458392777533567350037811744845188662537580336717512185881911760167396004323029216899677899340184968199635452625071304226593844698900856787300260209242948960118757114109775510265698149243313875155844951098940910694000594138449607291616596482001297093442131722240000000000000000000000000000000000000000000000000000
-12680522729661230337772763619312129235488690139098324245864698818659476793133810608829872195406548502062886693747432806932361136658174376779341474654080215112718078992210345407870024462641443788261348674804057583892966399807770905620550481288454061493832813567668963368276727030984041349967277727368611028995703786166843933909529507599820138369112766874261113218456368936298998894878971458817504679375799944929317969617423230782488696198157171050616836580491779573111228423256177197201142000508947579577622888088748434446753596507147267996316833304109022144477936908017359034641334409777952461935991218720418654313455679401424855309983983782710431301572722025024670935234237034224634133455171783215272021094445399422550584102953041485683636606735988634025948638511712272547534480590000916012937577824090265071357241132721872897655162214205707052565995867145585346115802596846725837458527476317626155929821096927032100491205588750487269836207005969490616343047845880493338433928806333809985026291187334309723939555019802470198261919177138527795412315173619310684422916257948767795300785224011163948822290104794063120038143384292942915694582130969855952968735688991002404286868371340985977783876489521417066158005832012824768036606022194408421319558055616592535847660958054718888162220140130034237606891668461019360340061347535434633/282032542750566956540621982772054261249569633541495042155125338151553853934116894609634722717800838694725960123420889655712672608572734310352788512827286773632992312173638270374258087505788551769886313200142976047489242175227885920644507779191099106205667235307462034449750062852451430224883673537276599296631348139566323054412139403309664820480391381953941602921905004815200329894893796029203997127496152587433525473121680558544268865588347541517884454974563246537245007421007393850613838253645186302396441153377204092879827878594100865545672358731695720435959732630321538720071680000000000000000000000000000000000000000000000000000000
521703081739428470282018820424677064627828716013798344664597501418212547993828034923545958248335025009628208988888880076001639420507732716745813552156309803618494229914036250511773281179546546951022691407868458458584343087696470954746498315374619901211154029064622670784991950386397134764032089486231902101588404351463756350024055410289197175429261147964781799490097584877800848148362179646568258962183271700079991367497758752719003969087559066994418786719161511075323255640231720733379203999566699952055110806489253849383484194244757998237607739319380792962587970925725651790533134782882832654282605852903702020617275626735071977019615062225735402423966909044622263325199157774580782241114998769442700426191505019868169290987976647543044004615234313515921449858381206969978579616272079009327902857101978309050199188772611534193333017881807829852712717447144112518754631616432178166177900431540792812775072067624434055308398396455782502872956998677126695403226837511893723090656406931796268223865840010118570312803299011919824368402477033175951869127294886406468183994546368052583405209698734204242509157247242258134311404036171263901361464213299974591884713942313001482316235578294433630482440362772956037901752787406226908843856078162354934912180712416483910813154721194152693427327209851952770854490465231953612065761907916534387849857/3569403861051175401978111813963118730374553282101161253515266279646065575390183418179537050716487414520451751322014779482699584534096525431824891418342141407099150702869565949856610355473259911199681179861009504857023848969684124211676890453442550288138924530051239507996036795460625300926127772287772640698166342054351384576640036288287117967999833330009084926579629740941175375149775882545605787645591307146558698387827989148936266762886126485450345662158072448175372813920269576573368736938133477843129359237141894999487101631486940554346029372108341037837506376169349394041227182080000000000000000000000000000000000000000000000000000000
-106670475341417143453941978461103926940913502198152533007257919986205022263355714154838363767418438209468153593075237294564873530180633346487804160475309433188520747743073244248386725110382501419949292267350240762137073687472720676660736827100097421924415765488116516576170892324382099929492424373110863903548842711710728610529125965486644427943502863064324513071044560938774359496232630534166587884908836549330502357636191763005094113314502265410860281758292609013865558241183806288715059517832282403733102619056813726901922159927534562644245624809710488609791863210764600220786320060393925777206299681274265065929420735813047710208698137016738959509592754675099117628946480969650595218499775373868052170505978195001198253021864759155482320135016864536885465657098265393504711349914695897978400427868216817644749102268604574130260099037975692168278043864966871671278378790320234383882745130400734601055574909966220542477119540112814851635472141732831432374591210755071951522724540853049295781040695726664474849843852032650602326382809031062359161687223192900347014289684091311282108336320464599019493321357016409114201797812790927509956212012135781862616210035336653068598263612010442092192766029594376575373376457048579123612433862620689211435262635481620436954506661224678002300933730652045497052879468606506815280048445391068528407093190923/223518531436859811379043139798518055667592715872265821944266329787491554652019761634966871865556591198935875186233753087606291224617906558075655269507218234320415781945211440170331186397911724094435207676813560717943286542377461019600180450463850735284837480916312101604165614501948122292477518430158452258892071626575934979006148479294117456203024045768844766436848538260316361423172172506993796909117028061315537802492952699809250360048317437847511300775139985030568173451007225898525435388953461922866307461194816597209261260785527036092841011715474045679755571693915120675133398712320000000000000000000000000000000000000000000000000000000
3700878704159080226907771280598781247611677119989380344592589248189076870616936697082749377670765781514450635782624782850579644813738677978151029104992213929694275307885957617950694016170790795376061810785355007287206366568881096348496026770535682557743241198707686782971155186612791991110599364167513880446472614455068646289780628152088084137352319842820254415019472799936426306704875969443840959937233944317470361346882357169604395940278118176007254464201118491824840831174522293998832924698385114309109804967063354262920319459989726394690745583784724939877344395249265342267401649989133167438583400925851424482278532387525726598549723372643064013495925713587126408093673248321706619235485212362971502240239040928991448184414007599831613605087707759922748144029902543933821610615327671906387863362573996695512035635226754620824342603117590710966787995451769772069897034851369336651253548676691324344685015942061376325886031769242564085391581260745572927774759188528803798718761773045004424042316604938986845343049426662075126453849581785156251214816497339409638159363965951440189200513264976871945258517148482277320817427926419126179106498877792024593853958193409047762943279629992624066283928342889098634359171521790628421438206679894898735999683437919916386748351957887473744442811271383458960519540608294602149366967564162571168067100691184358861/2364647247776827316541173184556482214518596859755874583512782356087830654974647462288641530840096289611782410770204120664404476123477757059193972227170763144522542640354780867849967687140787711539848949054546021547265616989119635618554229021547169698725352678109848985290788868939009575356578162976332298137271004151872131329901845992148327392663031984997762553088708055963538850768023047385988776260930863266269337520133445201822021409023159838476391553160360929635386820572895644225680286066816464374387239893472203745196216730102247620233383631140343024055270144064266844646371251657375744000000000000000000000000000000000000000000000000000000

==> anc/CSdata52plus <==
-1
-183/8
-122577/128
-56438733/1024
-133022451595/32768
-477942803207261/1310720
-810807243883955753/20971520
-16652641248134093061613/3523215360
-4217019771180624586977049/6442450944
-182700445197766613868212506069/1803886264320
-22491276867460896935218605987418459/1298798110310400
-52938984771627417273396456122210906699/16327747672473600
-482599234452696234148577891490115204172549/731483095726817280
-165433855824462538909272141506862050616385665181/1141113629333834956800
-4368387435362533339730824847151632011424049609859/127677049435953561600
-3394067495796512276210731696494640909243909468612941707/393245312262736969728000
-909919707136510218434350732585765755741760010961154675512431/392616119763116590576435200
-3596078079761832734527929817596089147653410189793036971921234509/5448550233447332277387264000
-848743010056668080978590144180249082328589667224051974867518939618051/4271663383022708505471614976000
-28339974682437121132722683228792048324987713314953362448397158989223465281/449510423690389633498859175936000
-112360339464767086569001357360204234617245650857529007231626271895782271300197/5342752464434345358157869062553600
-385214086089398633453217454414985695403274606850048409104982839109988358657331607967/52358974151456584509947116813025280000
-74461990088240177864907668835944512738851800262103977809351393849252261303591014983243259/27645538351969076621252077677277347840000
-748394989047906504501630489435346865466866077053993817500872714497263410798918407170708343019/726682722394615728330054613231290286080000
-2430045058228488998057477451182441767638231359872572501750270642045598389003868464476302531765583/5919161084232506296215717576865782693888000
-33270913290169874273241861850166456252126813670419620971113321430590397425605360921992206066289394296061/195332315779672707775118680036570828898304000000
-32788662165434613852251918057859350247088341107915624082102626847195327467642888919860604163515122589758849/446473864639251903485985554369304751767552000000
-821544355936483756052172453087134809084230535676404887621184637955129433944863561938981129809821764008212674963/25002536419798106595215191044681066098982912000000
-315275283327610814629339135604470565509829073807504810900947279755427799338836222885204543139358778687522621034329877/20692625510212698241496833481021096220699289190400000
-476435753017418447619307346988863228851784402173473488368485004848251601542646571797606161492423972273554367713169968854203/65152209463583981320370029988814994386316047679488000000
-132393834391434529328831770852690315394516601072071838531398220339326452095360808334894562591876114177901659297182083627566514153/36485237299607029539407216793736396856336986700513280000000
-3883116827860364861707140885634304182505495089749469855038996852553956298482568054396586682915949447125524602429274817043257239734561/2088078196223663844409151484195375327778055238860144640000000
-1640597235839366688183067564416590339940366497608406250893925819675728029022540269315798826938373086542788942070579118199116352768516399/1668457199767671854548296792173399541619536094820302848000000
-17248774092084397119728526997479351930692405979597332409883371838116453745940195589432058507479602440498168300031323734309102832622265052631333/32185417518886688848896933698283915789178545761765126307840000000
-13645627842975586075896282902682268209491503704341775299213303726534988045313357486756645981807748123220445078566837626498179819653207437671519477169/45363883019347202173936187278017620945038561226400592570613760000000
-3467668755971665600550519249072294709635810646930156727988377597420819637025653208147467076453485519348272506462779441701971334732638354078213230990560139/19960108528512768956531922402327753215816966939616260731070054400000000
-92250693886756661862724237862476088394325488988198069494499260763440518464499188390739369487553534360150466339794868413327213860874739520161413198269107442839/894212862077372049252630123624283344068600118894808480751938437120000000
-749660360824174509893888644160851365021836581176316720166282338254268515689566425460598503934094181171172310536526365187811724152757387265491084298811309718043067741/11910915322870595696045033246675454142993753583678848963615819982438400000000
-54090036675578851061665923835487254163907698895387943204256792707966039016988421894460038035186843290549422193041915892374886722312739424928883098122758511102365167381/1372079673418969720196169043952003811849223603424922351246384719462400000000
-733837782426338040572543402014823188263036167136000321738192449971608637440412495166927946313743706862304224042927964038545836825027391923310916123908662000091718151935566027/28967346065221288732781520855914704475760808715506960679513674197290188800000000
-241370734157753453011328101582232355571391102869708899537396229106567205456189091499342501381536385540892506914303692397696077224738780942448215153261117872845579893792434878645283/14460499155758467335404535211272620474299795710781074771213226159287262248960000000
-8299928503645328879611839425273619165962005949999827058457215941058813820349180632491149895936556177532824263758911784711318575233595299724502259482128966624887944185783151546595554141/736497472529313243169671979704568247759368477195060951080425183268046897152000000000
-3338089423415679653756130005440549273445699805217550190043563634130380027093378058803083172707174065401239381206266796502349969072025456934765560449242678523311410397802180911293776789155863/428403949182212141962436294775250794954739754218752873222007319506110375788544000000000
-5813486099570374114954445176580091433253704145716238232295352474358365033468513437551698391199803925265850014219671262937693673789009989205372081135834463263872480232568667441629034205647180023041/1054269164787486988127866303265371033245541093612795532316804474279960241709776896000000000
-4547572129895750162351689225308407700890846011771823380684765893550392912525514090763033579783651829532502716001773581171001556063936755629623620000970088129642424597597686189203544465826566115212097/1139158370263882044314785408203621687870506740111488159594261457923281715717577113600000000
-570234884960760732019976405630804579262696374408511165348663823496476626281225125131349530162446240467038050607176366643405534865858483842926377519750139549216248665911067281856426670462107003419795388029429/192973427922701618306924648149693513925263841774886094235267890972203922642557563043840000000000
-75195516340578849807624862352546532539915241867333434278163812199429011722719501331127629814645875500351451985309707289761242436591953479117922153346601618363441047660660337050152054548141392392224525442688795961/33638315435788829464870233403778153585288097050443302321431960784207336410113192042168320000000000
-59302991470861274569951239198766091016264245138847689952828144489599769868702072940524353350291267391150367076526948652063797092657597805298461688415338101276674225820884574243948204296349478773814296753958508637846059/34330303639039342528147563919513018459042595046909564540615703977482458759121234849892925440000000000
-493235438735920469629559135969250443480249291880669330623549471102003661841864954355918884456970958014497976940821115273370878243073864958974494316825161639181654101813169860492923713457442617107476960533114202639397861333/361881788947991187120237850257454876932966648965070233275196126633226859390266193241224249344000000000
-968384809578405916102646296599181509994547483266156776431425745998692419372398641102204249548507821499135272634967438097565041967962309637266487899064711963231031192660438831578249792578283350983526731032144762946292155038084981/882285454225395099135096963700858280444374298306059037028990361420911143040268504302262828400640000000000
-143379548640424278264911912778586476235570076356321228153129700271121472534113713328904283868970210532294638534112370660036743864019283253819704151205758748979725151525547035089360917355326199545339048482865671657249027365831071562049/159005290651609666217753738513121712080085038376037013266763098102230140064400038137990224019456000000000000
-6018974920780901916358228040230691248306526066780519103533797565257094508689839402180657560640556706803322463197245944077142217139524478788111774165524324831124429259463112945157991519280024172536480106944504485333471776031552298664793673/7967001931596442223121134687604835257907418764946696664734656283859110175858359805650878592974848000000000000
-316933027402873570866232849292885947369499774646379509417843893492684541767617781991028902404503347348420270774067665202712560905864103473018931932143970027070591042190783332936065851227356718028671795618676633661062256282757555190730392269115087/491175229485238578786085698852463219452301855761481785416889241487454773273878912050143446311210949017600000000000
-2880743866859850720924987412716519584546944203564377360782216885828958915257327409967864425103068541154303694409953720102429334410851769015576985382628016551797009394556661471228892468423863133163094553800695249405605834705688487310101885473718587127/5129514711865545748899023061907497661275270611893307315683769418489675464732134450967015301378163605504000000000000
-754166907351194162857855150989021016318137917291280567238960689659230878908037087289639913849985730588241662523033228094596975624382463895177372988741291984697252967247709299761228933157375957237953264444386693374900673242178433627022276341104617619471747/1514605798558117508402184264097777491256552631584496560121898461023133264495452063340078699897843217334272000000000000
-6844924982043661638190093958054439564957814859287293863738662188138270958788026936097208118023204658548699848803085990817718047613256152370611830913568067909844856014374310080289161783530583243287020688553594909008693712232756523428241625634296881600064962282721/15225283519659599692153649202484427889031253684266308498209976222038696538789667356713960346357703972403281920000000000000
-1046917431595274445113827086965753517481351861471284487464544792669922878882233557491789337196575855953013497919311789094900937835603753280658085511114647838284184553234384930612027496509946739332960050320447030709095069063928672880098907217291065847998483474023692953/2533487177671357388774367227293408800734800613061913734102140043347239104054600648157203001633921941007906111488000000000000
-5209948213510890323877049838423718587752930168679401849283489919734418535308987314363800045924505097256951979684223032674564140942249242638179565136609647415756203530094212281418259486796819754435756198702382171337972644943009783846780450992216396273401681833499286869774847/13478151785211621308279633649200934819909139261489381065423385030607312033570475448196319968692464726162060513116160000000000000
-186538223422386400049149237805020296122655047009696243151633272092578941298298742821885890231630806591907271264760149151554195451872516530613078853685818958666424699769762214200966212846812751983984999623373671394335392739843552627375782136872334422709743890409045411571373636607/507069926622015590841222974045613547819284374378195093055928431421766982452164914159169659362700294562637519844802560000000000000
-64353633627977761776933176080285917746191512934143074402783504437870407426342997185680061725091144265915821494696307123352112315347498913307506035260878853304909292551223991869862108653434031658179470456075652910557581468194387911736444633039258036773630783248546500164152859040058397/180723861194426128131655469770052959165632292125322430716912941354076297582543021650525284308371386617181666256523100160000000000000
-19862994801597303788002931606307438900576327151078564275840024549202963833104149546569612838509030641610668984375688774354120727174280170874093319249603244884449669978077804987842458605971285113468503632099592625514647679732467712361079888371950956606331874663742732202100320009440416294529/56675002870572033782087155319888607994342286810501114272823898408638326921885491589604729159105266843148170538045644210176000000000000
-11923697204785109929557280914439461382519852335288819308975837436530366623341230710458219949819247945926776394378500161016175821369958976286056186329616520333188373375484627509455132104456682726128556565652164509103076092848809059747478688271931787857359822707378284710922841091138205236694067041/34005001722343220269252293191933164796605372086300668563694339045182996153131294953762837495463160105888902322827386526105600000000000000
-4030886361018881958951694479493438236975756814472256722859168247104991625926964182046630198925938177831955894191627292819008249652900426952785334516890741688029670505758279849544786388198994054086343029848059238194816380666251730745760264771986114573714878151697647942357666140726298938303737600450849/11306102550672708488642828382583844330616397119155088220474021122539084962737807254077455068821245847953567348125993480591769600000000000000
-70969483252189395973067730869784683791540413659286922179557175171757327130879934531332958887324565493499883092229690676855943400559389213695549586839356322827452407538106909585915701036051535882005398271442074132325461604895933016188485107053660440793376599726644270842350074931861420866154498614689832463/192695313037552249023825596781428999026157724813425851409818099131970491538835671460798364651214277060773843498495193234433638400000000000000
-5775486932296609098550117311265619668076618068375933033135006358348234383708272441073754047882187939123171669621135921235717871107131382335342537568525196697391410318536173047354743937889571766378340755642535213751716714495992124792858698455487921000766724522799888911330407037904615942023401810822841347624143/14944782479067559149284250866348360451801176694969863814558744634913362650057724596302634417648512311855767823331195568638153195520000000000000
-8121549694631285309616150374598052959231978145000707277497907808916674456061556934437108989675696365244325328090425117409417650212494580463969434937498957787360027856463988549165172705648688345848130272766542887605018402639083948606339290558079286102327877564127568082749701321878578041289534812020033653635277255930523/19722415940732899701322578950450412025949844296113229706590110169771808784100464039389210889050489576351601714052702631995075941367808000000000000000
-373259993923180305240408899351388859633641642244159571934772105301151785684687985956942812115367620751846911970880982253157743286387352941270323256594744132551605104219367925435259796337654904366407509596793544030087325665135916034339150995701757885081936187017801629982396455661353609652279427388365635135381937983354724957/837862635826997670069979905757065779861041661131430999948931576867547186965923161949224407424489764071212872817687229055790812405694464000000000000000
-1470258851216632480024674888391427387483322658337403961814957823960128706127167912547138722644592307225063662938469502011632440126902009687603702308839581720384548360605677539346417496308770777328857678505681861552811581141609021555065185260177388585120950749558558033732505240323244777535403460680609525604191619447531304870545601/3005477725683427334669484843481807034344622672452376183816813637883650801738071452924325582078369744474522975787260835794587474161718788096000000000000000
-331051988787215662045710707094547823726512377719848512906980298777660579971780148157425155440128503699472210234475691462902775829694881840315893656319835822524608722016674349910627399213224361562447274950186476379274779005694648900147559934116596587690381729410868506810371257775902617225661277949266529525816052789642326285528682174329/607278242172377088879502766088666838482433472559520124912928744203233670568332609002309443327378023797823613850500246592552074779190721983283200000000000000
-2079796260318411894602644651779620747109469709746922085522076376322634455914609444928331543487458445616147593212570846562760425748131654924173372807559698413677334339460456687194080615839871498278728219103240888342694710025305208563745101226554515604580166028065770014333297324384279130359300352634283755580078061262020568084753840905077673/3374350198093277353221740995350314443336386163316056604347938837505457151389182055198337200196992643018105326313392224379668129057798317146112000000000000000
-4644508166801555544193330443432023203978409361186261743140496179489735952700750251315811383464974061275487042724342053220253120782545861104810720051912188169459869911255664859875280514334521193282833591816527612317333795658795706087734578460153385665585515249052224891369022413887719532307434695488227501755453288856709349756340152579161117993230459/6570264757711382200005116326866504258909144226315960135457958669283625728612904163317786329247568315073413242971332267934139407451020259281537597440000000000000000
-438362030240974566805304655169135219438587064775620069372538657673962446186280680757680972617246950143636213428150036207290577357135525307849479877809329415923831708066849757483484422715207855284255433783862867966046859433600157218087187162268891631482209344988107271780816766427247016130672725042722019981088918797080211184717183629632951201596025576299/533130054625723584228986581951453488437199131506780765277160074879014201978875652109214662144659828994528388858245246883798740490311358181701907906560000000000000000
-25328056704011914592434900082652963506104939784855324014773885800689222349927394453301943477440094847314070427668645563388329476142358912238301297670008857819222270735673579065891125058472361766038661356682259991371937890336345524086071181018353216663515601284115586097226655329314841780427562147352776793505199301146280393341529334291934490356785063607787/26117251445852833869282229493083779422620580745220096538454643362033719244017090447777820518404330605746169295625354904750337423691578837113445023744000000000000000
-24672472328252160843891828866766185980937244867895275127247261469306471324381517813052876559602026745010828174339402054115717456019854727163560976426166863946274159638309327560271810938153010570515030771568363872432310286629568446335432215162473329127901666336001609809239415609724721044635252199769076352383454252932835289567203406606118678638412528353098362529959/21277202407907386696626846723425493420020534721515908247948228854181630393715843245995634819933640057889289201760064133802004892333055447019581391943761920000000000000000
-3041940097585130699484563324233797008232260629950753271362650827612193048670134919281491384294433921612705820808256776159304450957531344036441112217232147913231118225484229646573569852019806977847770520224053112214479038009551259303844783518297947215190469883367830807775197299107677302505947936819935131064053856838486396373583548792085872092151840843527610722577813/2164512239082751658078896329197932196591971401056982793545625620498615047901681330028966756248539157466315297644266870346669152653203824319994695851704320000000000000000
-19735513851161062296203368285730973991199221628950875014376301282765300480612605141644990577981489099083301217326288230173583680782101232740594765875451195506119874464594038342353142354796520983926526596012889357489632416539434093745952449974826442012964276404762322981880601818533358506324425280525123434603716901347724276007130360318257984461490602010520873879403728521230507/11433386549282910808304346190089317448838111334663194512066703652597784406026261121479008199856033537568570665216546462545175798144753240823075982427872559104000000000000000000
-34904999851124078654024277797429424401042176023731460337560114043616080808069583900927652071642029493911614475657276173154938873638678449387077837071090196018335314679637033697076893959374737710520495321497181367162180962817893619895581358750995806314922041801927955220816363535655053916278959770357433520607499514353684266371569276375002900403938835695030212971652315328262553943/16248634213760646154420896425495828309670320405605853657184637519352631935013167738238552138746554824262867702344306246321319060569876466670469145659557334220800000000000000000
-64615071357215216932493913990029018055968237138494713863908914029399454583625270914849010646732869618242901349686226696459224858688804656400742858742921054711948091504533365381100335315815524147008359869250265371296229135466098169177516255505469253011666951644806722256470010801818407664694647159501314943818587095769122647381104424349121576445879444548873514340289715619522002770157608763/23857544643380481535613113803627014790522738045142962807771059576915082417541133926700901334278791517368683389998097975348666350253538218482916437189014842689716224000000000000000000
-120143500119694608468771014007112071691672141601871407738646353468294024155555099395484197160374086954180015763418543764095543821595819083388236016361056247500186535910780704312631586667278372178073777518155777329724683110532062262427908462855436465253849187816475129413591590998051797436656091514159465088428469746309313481758386520445161971828542787325728515994148807227987971155683581822690153/34736585000761981115852693698080933535001106593728153848114662743988359999939890997276512342709920449288803015837230652107658205969151646111126332547205610956226822144000000000000000000
-22661968636741659268320810579716561715410724080711570204118801332632218808986391422152952358638047409730522176904381496641746158581007547322041208645210881751976218326058326681562280541773108924467733290012180221742486581191484394118310377339092048227122830286151261595244264844950918054743941462820970522727077421593662698693263503939584802692536468541525284061727681071952669064523932407598623723681/5066197320111132015050515942427803844797084469362198438155800043277071581529694871602789800136769936296274655232876101261239996809039347771284271269961679874846619598848000000000000000000
-82997487736046301009370994858883539531795314877548835436758898984716953985452053771445901193318445343258302910222591779693570429916107520060549319958109300120031263007066166620199523178299425003002771931344178893131045215431515268007883243879026294082149582991508335471253531597129622333332040741520136433799121518387101450562949468083603365030661144764143902868272787510390924439368448942433571314150389/14168323261621720458897577358319101844945123625241509581665968524391675817925062632516037357021151552936136178668077029409585470067632730573810130072632328255033235315097600000000000000000
-90310121869292036916057271496179012826494206012623548575880887871613770056910128598023408910322975541423711053820129775745447058470362308345329187110938094697241567775907936173851143472753115907993440574296910668266208095529183909492512859946276475329456102067621500542925613262314010871258931560825501128568210455186614174094713095226983593920098680655457759798406610528162845610577042736745064892138868752849/11627796331951618859371115211310159445161860078646480277367243133811099464366085884616609968865634722754484174217249424136142558193436516815747623990643083188613482775838720000000000000000000
-9830110258810484538899596509767025099890830648065406379601716207618093794804327795291194142992422505741209831336962356160404430403696694144185963814125154959923270091846236905664405977184740970996179297294850978108938850121655977185994558260811205631536031108351079493149021611776215968853811339691287124173858813358502565805815250511497132347879966218544399437079341564217963530752732461670099056306860003411647359961/943041210049623966928145460956690649266605121948937994975125742294074255422007044599192496413878243801062413755527641927686529378569833682532916142244079746368148136975369502720000000000000000000
-24065955589504035266253073682238680511855259728339174191567334774017449787478734597020258610755980412098931745410456917367622077402400648759800280601132955463747545945065536206275324474481756967900180801492029235788631014491170564457219767324616407635157363678264276342085470336569359451884246546489038116582270477539434544210365418750585192717174013408019930246555542919202370931736255649465261527495055362513803592772996619/1699629700855150852395069019347087033021070031215400249229455194968862972343434410666201790679641131970600487419962390079956179234291003105547895721507330011454365270868751663759360000000000000000000
-943143224598838951327055063336825191621541277890431280221481844812884176723039039220901464006176698957584580023710756003225256614010220943119198531155335526396829030569785735974887544478866235805836059582867682999358782797020833918222040937453070068954018293422162117929479950162727605188094107495766409648836219696245550244548931157985497203827216893995137980659556212123327066552490810596793377407131608378994464236986571832303/48454897653470482482826694951567863050491596526286319832577922649294129829718275562265534687012314453270937532263655048097659800715787143081801827114972608326553540813130956523175936000000000000000000
-87663790387048626290791614669696319985620936265672005901736469117438292592891942500859321809730539642036456139222561354527705297324400799316416958148134046633588642773218513257629416111733484715850391542935228502486992728489313668901974563080367185010971045722984195755986953173250749787955684365871231102927170262237688459880172423771157067444010662499249180631029027115484661582100440433545682878653178270534130978335230312914184659/3238022344680993528632016184375172265792231763102635548073402573705063351336742416966166165504932508431804163859429479688241470899530266500165673021024375613007330124617804241751244800000000000000000000
-1565915339788573302542309076132910846534525357630800225388011860085525933119370102559230807149002291472544005470091814969990441271987935271272484567386847194004921923027322799977220241987920468887629744844167390827077534456543900238415659576368620328534959037911952260695528873737645826658657370768895690747168252433774233157644806719759021816489168443921563244399087420946504280318782958855917979006082055527577099073206767232535117094042849/41103384478054275127322316037509329595323385775950941303605353074951113631025721719157151411157734032747422455940084421108038588928947103386806346391014830089193883605631931928213559705600000000000000000000
-190520980912061220949478500889009038910000391481024270603732250551024967235908931544762323601003403471760630933153609135379459145646715353147086420217941424960186358826601020132797341004243018211577211118771835252287542661313470253408773393384492351523385208903782987010362208360616587886845704626736871369297561653219492136451657190638558624010327265986957677747508809732407471725889727990513480091338739415345288935515853922858428472873338652393/3513257704861060147724812697100797434884483078954964667213425968090558344041356424837432310090534740483253372023510373677866035180032110310535447712579372845518466682923487234285201103257600000000000000000000
-344796442916221645606173621295383195491595364254258781062128622409912108846818661947079148515134191197481908690108746997725706308460509167032060286969142107637467474669806019626161727384382726553554244836016674361968762366538202809842552210895441324982980737405095602248047159241020921375204569144204059052103004973433322217972681505904774771380789371969561956034325479546089788553755551286602924353529595875684229347767788009418903854109793630906211381/4416241126141301399765582387519012995353202363614367923270420829440947055387928091581672984604984855083026233887403651986241704520858483838638948904903628809842278081158067577316036501999452160000000000000000000
-516851534811306251064677672572733678594956092860466112968175623853410506114314337307693816251672931855418379346397017702705695255122955899967029158216543191436658418520411427457227199663400861797346261156692840659332910563491978806444275279802975445918741390499866985331084489562360972406748535728111868069160594565254677528348456251458280133109713187745221499439328571307966886512324604158937931691886512133410412701848544190104358524932556176105529756330083/4546727971958995601403255344474278605808237750525342975498062531997250996257926803137814402407947473797674535153484428881166198089976532420352043980560711640181868736657093406778196744288495206400000000000000000000
-17471088333681239816984943686619314745325449750262780599086155583601776445440866553273689983071451709625452222333748526992073659891613730916460146839826657537883754587777420008733058848711494984875231257781665014965612238855054034898646840984784446075739876311055904272750452583315296700927155683965034734850073097754286035482124637806681958220077236736605254314715319683613010418016591194602759900827028291101808450192707139628832474711486211221072755979327967866051/104392874236178539008218742709129436789357138752061874717435515734656882874081999400044218679286473998394607327124002487111575908145861184371282929793673939258575706193646864619627397248863849938944000000000000000000000
-13107056211759986604416747638706047067785368784570238638311559443831640936613722419824070610383728100773075110776920896521178356854319523884545905131207089095569626295179773951321734201816697225655446895005496956170977847874856022816695663950064551056165180940805600195467884401209400298934409723169684802821520066105212659213737355006530439353258052379006540979007715089419444498955388012883962836733530159720850086025774345452706340258496641217391693983836984684956408961/52614008615033983660142246325401236141835997931039184857587499930267068968537327697622286214360382895190882092870497253504234257705514036923126596616011665386322155921598019768292208213427380369227776000000000000000000000
-5391796324285736480722997191157011504362953580332455271411555744183294305029512226548486007687713606701209099590620117180341071214066422386944443297611490525849364261667756188635013823177804320418340030199880287740711082224386239183867523168043107900047311326995798385085400040033561929416058021711978298494884094623915671798675366654714998415871152022113067994326907618327310454650693251596800271655616999788107210263916213073497205669067493936267574547538566620195450865794361/14383166697961290161721171795469686497288195091548083449068491409508437596884718611738572414257146958319610281845283363472243239363610237293727865040628560411895153938795710089800567091030662153507753164800000000000000000000
-71186586529832030658382072118586426123319245963799846346796877589796566266266280655588523597859783614628097426139809136460488711181673787905285780319701256072815898050147215604691702482661293599802663090812616229867266254321915279060484538852693359746826823704179396191793326317613784219375557624987763735246143427916657489403655173568676861392153733305526775758173559518557964336299374692663999589395875670669477255845096721798860059830691475012341442295123567872435988089695444076127/124845886938303998603739771184676878796461533394637364337914505434533238340959357549890808555752035598214217246417059594939071317676136859709557868552655904375249936188746763579468922350146147492447297470464000000000000000000000
-20917506652119866433615481342676152642706145199002713146440300718507148867471901170876432021354598545413241739105443244477876695153328989771756580539854782082649992899405845844969983125821841395523635636871550249251266911086104514251622566999298323490938809293794920702283387701746525889461801686895222464164583692296966495251021237291700722670391464599198731889203773382863835112410489905272393038290316383938066464741090240491006519764843053610555473409976392303994439164634885981821153/23862773950081658972298307531359064522987140501423527403739314094747690053139397664369538600506362137555814124198668681367664567709680992587034021134863316128998039146133415117790552302120622616534872752128000000000000000000000
-785739393341102801659752595135423478862233301704980169381684424189667687330381493594411479174565149853970237156844095723305806128988929256958634533924531809137720095996308927876175124077297693850557148795022758287682465063021008852443809361024573966838024543656321129681850409586603595937341189866942216456124713382128792544289894503417691279301784417005325953773049878216321607426668545963281115604007682842089838261259871522956818233051064361084584899217212188460443849430825881482199084864863/576969714040265509018943563564419378192078400800834068461495133255615388490229854665069500585849623060038189547215185172772868243759561224214607922117632634516518950382150002595186618610961128422238378304471040000000000000000000000
-26005066752774204484296655483769156618085675045665681438125408842417637494612773302549567600915405284490460537434996278266137177075137538861008268747975525323560011662137556119050202085715081910003848092154577351174787342343358290173626824108446012208848470446006868046945088992715534207335643211739116449304708891741663479159706805223920480206982727642827033570048289758854368085337368313184689534151560916271982213622979579162760653599603926278975023618770109180283830747209259639750390878341682337/12163879147766538731317021951852229714355346991001113537447050338753679719699904700703582882939323817924569831395407197995399763444907455456383263487468208012395317165703680054712640241774615789795896163783671808000000000000000000000
-432586854906727526156514443991894470394055650027883693672686886137001917517377753701955788242098144646971367894276166229069089920831282976627047089864243808235233077094245643457031242634685571763700635120836946520509174370216187198137163979086387971145289889215283441553326459696433382915965043737287350908768731508425557910851255476016855559597619107645030025876797663151009566319067770770143845748177649282182455901642494484393612617416626319816947844225885091262529255004125308192772944071799090231188878141/127570385505282262260109652103123518441461711316702918379871183014726641575513508535286923986429770045818435546535728345984474375095349226142583369481711077079117624119720543089006474305245131541695032443144187800453120000000000000000000000
-5971962694872671903347092045239386988405240321182125716389090525981212761597630453272792537662413099933752726166624433478320212494698140371873207286988023690171316792454249767280355378525076358300252790192554923512662174237954833288346000879999671192724341334002656930649302638082011335280494763930728036963754679411394087254404120497507680273044192241739051983283094725268277974446747774905741885215153119226015624565221401822933762920369048240743226717994488664339925112354287710489974343050190763947439045882049/1099067936660893336394790848888448774264900897497748219888120961357644912035193304304010422036933403471666521631692428826943163846975316409843795183227049279450859530877592371228363470937496517897680279510165310280826880000000000000000000000
-5954614591881210528227210319830232108965407271730246643088630327650586116467086091658818648898964082865530148444497527907861414102116619934245895235362018583468070378217126801357658211666334965406387044922166811337380745212615204180402769974587977638196487657032680426092779020994764538786300893713049649760918113489767771726265651422376545883869282695601603129261767471304226909981817290920363920382168022430388702754804172238494866079038555702646188124802682003238614886634771944733106126023880051351207245578351279609/677025848983110295219191162915284444947178952858612903451082512196309265813679075451270419974750976538546577325122536157396988929736794908463777832867862356141729471020596900676671898097497855024971052178261831132989358080000000000000000000000
-383676010929130635684509731257616989693138999802162712566170452115954453226195201933277373108426404373225430286890397285939932142879251830966679919148632975814973991683368234632739147432770197694703548967190585633526059955156717008010830745324154306480118556842786103447238623393605794654018917221752400699808770915538036568095480111440259536574572354600865605573290291924616894255433337794099413954874954256750458678875277041965117446271516216887404346838133622997501865777908674941020535571529387636399456399575423249450141/26681945037818578371585807515313946967181452626343649584430030796452440960067520615679541604057554275371772479002723951297835016346679580392509307434287122751522475152643313643510100910284547044352543361635918902756970070016000000000000000000000
-24810881344455195063380822413096508922181635917888909216627192165230701721902237366324991127201692382718843709668756918740899578145612087032379831362288975498968715904521583127876203257541143321670210257326938013638387167530914982016228632082297132744471080877609795327280967792004430415494611615296645976102888495906455289045956843063892331943993349959854874995078189632369674205599782842758517324450081902270253662806130341716140640136774609254514281925582857373667596486739113488091177153661788028105008859676730085098176626842349/1044952092399466365205574788201784984286147093672519664337167940783514983721828001254878374248702992947723089534820964541643783599373022750473986958497897725717788363631071813916242523404817260777806749203659762742665827844096000000000000000000000000
-17786966006013389589478135341660286071341994784053395507260084257564318206232486689461450513100637926220228612974617004886671670300165267961947864863656308606104899023661223016318766914177292468662726972090175645859331831340289350716874459232994330105853275049802682760493272248582339739129598028675979870514589963963202958426285678306385202804697766612234526859279248801714270989190588785580933401090802425346671254914848853405082166284012574249090972347750409156557200401049180693700848042276047863974614335704126526666993673550386407863/449261983467744765014835508940431944211798982724752970525347558540731861388533019378226418451184306129266236687744961787452527348788504748977977360737418738334409139047578230189538075869013046827309946883431526381750004951810048000000000000000000000000
-176539333136985623149990383154190468282250945572884324476128228039271177222285469321631092156396378712277971383459566525897160554859083168143332115447771469105439652166655073082412645575763486776899122015839476974656564477731655679427608314796447005186073651866018813026885850961260257988325222703412401984143554383406512923694247694752421679980991166129971662395101216102372297344620444870511382327261359788656371962485160223457495683931009507779451980148613881223842055038425658223291166197760540141331893644765739119075446967291240272031673441/2648295716700016679432067286240244672987583049551020741330648777391797230917389410845557453750088903638302326911943993207389390445566207378744643162156144058157110857191847302760360140768785215728493526890086517668174336882085199872000000000000000000000000
-8431330116010884572199394035103848990564512408049469014391474344402008534413330460857250645213372706885170848713612532082811134350051083369738621739535514660866491361357236954192361037218350776148843896430715480127514923665962221287651576611834189040383066954337075375899702104434850746901092776655844729367228456569796200638338323373589946822344361617966079539201797607633742769498764848174600644652607838412871152485639590443494063089088020177627547202539757593767450419565880511627693723773425740985607196761801215289771474789399811813408665203947/74399912913837351700616207189544120475412203282971013865538434224077087921045412643391037453924575537017864851635288910470451031322711945476628728420469750994876132549057195913392351383260210112517885680112144870386944487575671485235200000000000000000000000
-1391534569610489028286426783700587528080552000388045236637874226210525050548978849240364521401335079711955335920475344548453956344248584077107242442184691961570428051852245890992076966407706832768946976722215642231416772137472770718883925298180002699098724817141368022649183830513063799231226024300243638665595381512848759252070636439515828931322297338328934480734070002782580989456989961358368848598874023387265609663986174696333881121792224307830847698995090265661489872072653803977939145645964430606135217956641489439168599344595565298181316690468596447/7154603579046981724644448826969541647858550859861084116596827126989750292496606140015659087897474792944269251566711993353001446187857580483836375489497447954725822559133243282304813094661418956404485349077688864431500995326188569231360000000000000000000000000
-6875409237032025718926916815320447183288021307811898312522955133593802251776648018645530932403414159585677240796607333846848177857190341000589452355834711886192690445257806137193182864060699745756369310630934798104471312816306723290204223178820175391223807618311313055952949293383157149191718982925870339768583674069274501065312694796062068992955891563274019151522196473234479250492940588511999833208166176728628487312664837555854636128743857211061350648171051567107089891453675562228858325222645101930346755152953642501343477742793873747327945446411464959745607259/20403670197212079609902430631523586140362563947372476349729629924600417638148841308644016962684128153913497714079986863731929996273240756605736187693960570016038014193877602390315641298869706453929265026148130968118500894495112390259654000640000000000000000000000000
-63927403018125863710883173231805481990410220481206922702002691554827300460310350264286231720184514287722516165310321318259068439316119645005081857570079234732007345500442676111140282241072278806739682239478960436222956126119546013217554366789452673137953644809791197367655559546338583134095739178318824911869364914887498613297630912295656770528748464541505261482420670714992505557954742971325567432139538201708668248825687259380919820297594419683896136607110249497627674275784496572707987973521060051399163955700413240494199579016413151219538445166310760585503512260333/108481625396357392211655159134063290286648166080439998480550082083589798125809988572666326211537973290372385361816576120214484949129776941953479358174100918843034410869311972957206142557965644251946899766352795706269793575700721776784247357440000000000000000000000000
-116266537185956210240074811987058031610842678999201373047463429332916643577291027642253129965179239480686768740896336021133041584487455265432062310098987689317849505284153739567186829883945311949301826531498725320860359344951472710100308416784213246985523632464066565386577917570658971182041896580955858494873623045052554220182832269856458059607061158127617301612834270526843251090583923810237067464445782882028977619998497902791080120800959642278067862538262244834046302440787003028817678138092834946446487906005015293549193703044796582892499787232392907869667284141248974109/111779466808406656934889475971738814311362270329285374434358804578930927988834612225275382528368727678399705876815800034269005291583322160988865130662593586775862656959739056935105209291727799837206085519249920695740395300402023718798488477106176000000000000000000000000
-840723397082340604546947189425324252282228696894548932061294630092576366744948032482882784931876935520113669428577300089621567448425803340539450300619069777571489176148211323203935921157532572596418413097782688690172686372920343819543259634678096143951329128734774160753325435280027224236802971459330195296652091801096413185709092748799048371907269119360069549656921113766567215040589498749116587837278577728056786535321800194779998675715524707560624829697624243977210303312697520599657113564334959997318764241025735933099489270421772096214370389976029563254823820821347873979326849/453747545954676953599144452117003214508054015971154285462507533621784442856745191419290276939295400769007357786853654483936113893972023613503765626951741966732915585424154544220709835786972296442617254735382781527674459819425042488860622880170311680000000000000000000000000
-534457848459486613966032191975698288003279724254964380809757604163528597565449203907253994004234468666659055694096641316665401969169560293401245859453641299255390614502200803686368338822914639538233614277458072408558618528919168953446153939131770314308472864721305211005987057602443192161361738057187175807740135069306057511886290669161670927000595591237865723712368681785181906303913331184936455830569831490354934741385850422482296148928678045797845005690831526955021077741795136128045578695809166540999966880175936987248457585471149426826572946940428990953077399070895844981035797193/160465021863882541688263603481367487968149030494628235591690925516233235615261800161028336786037423993252328349992451289858371001401910156404474575610887227402186795726680209643619514284100342352945309103653791895933542322128058483096920802931507200000000000000000000000000
-1592880364369447965390609677645103069304255512148223748560195503150299147238114821429020593425774136754268711616632885572161768579550012108781626318853827498406989695401571671764376584950378392383901443902462907486282940848450576308563932246855921704437984486028817221007222598832361008138872261054435447849766967981992544075153443829819304621157944324309385651482212797374973464942312780127929429766688707310245045734730580451515149819056477811448080041075432268921727693433351394337692723884566476691070607315334007349415288209288631328216392362872863253598742775285434189244510654679010024587/263659435564457948717819173825820994010513799409601675387764992952020764506494202797385016059790947213616927702559196744561129958919472970347566557287946359795623515311325345744592649442148136118755025606977130849040819655319324381342618183613547754291200000000000000000000000000
-1198453546368142576776034465519959159831766430030750585356923369865784545833161269549399248270279995292323698030234433259594497551849970566974350477842110484546426961043618726314506449366477749211908420502940365435574592417616844121731504751885851157625653771798513394902342747010928220283954884290125395179861199721182546530390265107189982709266004730920398313501991157055094114959994588874407306890373655458327605184858951086485484871256969317019012572020716252235055870784429446313170742701521831480041422225854898290238749366371724346585918993360068650554539832436387926362301908591777919956344191/108391944898404924235240861296111633114157578900813187585294822514298983469587452030021435308156880699207410842802689071081695591582141923245004303269058795255273742576928857431753476965957934923926771938943633651633910612182099660960428821272844855599431680000000000000000000000000
-24290595155829611577542436346522496846313876953761964031014455232857891206621371487046626686206905256859394804778431938055993116877066448596491788039049464403498326260797013929567477677047644557674801761898820583504130454290003782437504586798380283296917918831156364570735380838340762350448781385732151557566171657580752434776317992942590597198838050679372260384757125161418073169605227669104625677427895657836089964141297509699869540694114677040014719720708629270582119469592762140798680060570066401362647537493128661990748474623652363772984913198142139687408481414040676669514694873534080011096714698009883/1189833863713347768319415397427602555498838337534069333436293451714104841400442830569549584154110673275299635594422661174559641322453112197449447237599211118202176339944459057865133881437743959936361879398346972827364241634296076849742764375229342672037190041600000000000000000000000000
-8752946947857178655273645514847703354707936791614036823396149802587897187802045216154516803437166483459620319647786077241426250563247398325720877924921731609715462283027807408246720470898866135180236590612124336555752538710117087122248256441018843345543203393699876918541445834030672467393266833061951216489537071529539029692883425377842850711700858479017086412794461132855345431996794058116720667890434886528249829935664493394247576242032811573114091271913377783532810391513016755903171571664186109926003653379180562047494105499078971752227168537037282403340667955733253331891600747394333196690163945614144065723/230178769271091277362155996884176203463775271115681776504766587749783191136376576677454683189086137520894329504084674816314810612198202068742947611055556478139475568309255352285182263609047195158598007214516578016057373290707459230568418417317094655099558218956800000000000000000000000000
-38408412224438052476717383062670427254765250895616767701166150265975469397378515033584093382495930503394784355156484473234273891538699608189453014398274619841415017490258859099856926340392995458645728202201690140650325375198238230935950154419494374116262095637898305492197979349566381332929656599787434703804476740413796007679161354322188836818882772575432448568477797701984479149139168522331814610741780018477417168286814601991633804628602604025124222288226450840326513779057764972129361706195038964516023355498150690740174201319298597792556274836965025820338112663154113686634223505248397811334229706173892465805869121/537555956543871629285773543492583810550785940851699902668054892621801360223107143686732629355435010394950141826462363647947511552795185754387376113203591898178036788759153268875241040243897911155002730694824869889807834854298343249235167934595922594524814425194496000000000000000000000000000
-35488509014756860801289754832701436189755406049510787439483048784729781058707110680951590645802212123659393252368281673689927980709054981659954496010684571110703617092493068692420791710004658282224904822122093286119575858204394617113407629693494805037678318405508433399154995892885405997741836437354386002643471844920706763505502475504787263971126701252100245656467927988693446271257964545244410611248893642416747181999304324489616829585595956505648374749157092842605213454713232980550111996312551172254083924488158835157068268995921240681231669311291516210147745009225636035061605500487125366054172848350504016980344496019/262076179419893608232110407302264339886226776740145792111029065451178484935605762030177508205454353016960133804584439484697465321193013576113530225487497783779342728615495050948107007860270131346694400610319952731890956544039410505507095007596088510016058243101491200000000000000000000000000
-2391415874077630763785463642409151566378291176550901443763364974570969978277719718204378150935517702988558059842570867212727030994801712497243145721663781893226621235167567013974582864740565875476906657053988549313644998829686202970638619235031053213157790996998254173802580496680195659735755876222571798104523858331147562484815492643023536525589907284057083677638759706125731369702328977754176743368578689040262031233188851156841250953809490158758721506727192766173948129199581667506440610112980015208855900517828792263981288182681273537806655999730303317061201652273612825499892909622950359996609983210753164478777505594162755213/9239011044020654834427006725811386759046669663085347850436864100784915170028530362594811148172228334275158426622218675686016891161421870929543120064213230090417300345717865804300471542304766816686179535378714958307763545848692358187841080276005230941864733800778432512000000000000000000000000000
-150483442921286043810547683350333935751229135528506981991321580707093565736130367420937603901179776228318195360982827874687427849497901085329387726489792843846790094407456566489354734928613000433420267803036675501331274478129343538117474150036077689523109769924512701670709636553096182813055155175727670752506798654434920595964684149617852426112751431147400888564446770320555948743979288663308878347739058955154136073434422170915043315694415257813095153504082380737250231248028322476460972353943363113642570368416987001620573229861093247633481576785190807166574704752287703067345537308590742016407453471875177345163230669436622667448112761/301584661136313804923700262494843608371306152547517758927565611064190035145950250480221191188715862670743550392553315811045956001760165038182635758357134684627238579621946637618609834437355516728594844067271686676954811223353988951945502142937929066946949622163852109021184000000000000000000000000000
-755928258211166503734353621182050309695870967826797165178339868266771337899228019089396219204637863913064683122195966000904438369024826582339711978620210763063144101934971271844588009997330916392061196143125985283464710257412792615723090633272017067374401742225722041494373464299119112010391422115620924188351411406038685391851432708599522532208856904599499016543386396563115145846131074684121404865686357437752851052920780033483313967833470908134879450086129662144184480300780334205660596297918822677183113074949596762744167107943218973773598764972014259356931846457558799830234014911171966288541801997204384133416751016865760246067588073254379/779294764376234871922841478286675884031455098182785889068829538989867050817135447240891558031641789141201334214357768055742750308548266458663930799594836025076784489743110111606487812186126655226689077069830038373251232201146707451827177537351608708990917823671393849710739456000000000000000000000000000
-132772164208169025650180021360382992798872392154121756152495004983801084506241393805259342508626608102405220724202428822447361068658977364803272638226167803982994369059349012276512107618111303282020263570466804368032039322046744903213553253491100897502381799761375340126134330847642139180501605834247765062045101252598343505230599108401210384018502062270966893961644597934517271058902646915075699474829953764657639616342879164387065479711416343198502944559377544501491419661061350377867286191651589708155290109437878364598651627853899091113270223418330393771355519421955160327339516557814608125728683478400141509178026635102776659578486593062681521633/69824810888110644524286596454486159209218376797177615660567126693492087753215336072783883599635104307051639545606456017794550427645924674696288199643697307846879890280982665999941307971876948308311341305456771438243310405222744987683715107346704140325586237000956888934082255257600000000000000000000000000
-312335570483412031661074187820402179947937533218987032990850584540740099637884159257777885009998325127556006077652276796746586335043659026811793995828997284749661792629551213562028098136121341120876461163201897260183736460700674452182172923059004603131638357556654747297469826045835475988513851935331496085140810047277417382198527706035795233158559871868743365097268550678526494962791791213078587987721817365792011051429792489989095839375497634993572552525660542727435009480865124306325543982257958509706515302236648327163513586784795429401312405816253372919244380106462908902393136346567487113798447764288278023387599526158138109598229622374708732336501441/83102971647161193319068965616322871452282855007788440933724154064713533948908744244001802448090304470359820180508667326096464935198264448900828250723482369666942295645890845108126868176365023724318088176658386990433841564248709608292421586776569189961271488627368362895317569372160000000000000000000000000000
-298766047532120695944315989516522059987471094829110695172857851666256057783124720537034310097161213113003494760646600688205987348127331883174079901902557914349095220031299597967256195888640919634022673510335563946420827481261447931621489732000771255593743181585152729380947476137103805308431451291803038120292240577205284144187264660160222909097276913622649476481626876210556161402924488688851998249825132128842335980932217875130998759197741711569444343306983174542173951605991376226121218812296543169692079296049182807146715954515558437745557380538072128330470441302661120762657359160624783430431653157976980022702791308468780586235422484012741619112948498523/39889533591748879777511548837272326516194174580504322393477552235266299752341965422999454262571286407225030872967387855864803208678044328765406873453623199958809966005609453567658939344755573536486271376855624937415600617328543010644728512495302244511817494916022371895669916958720000000000000000000000000000
-98865232818648174673472802466044340402750901479262094866727905148340081590571516265665857392529750009584291475313615277390182780493759893327011473574599415507638903444472191852965464661537499192784608574547497140208222422194018639872408250844556492965991269685591573537520968458382311063175768841625511515042125412277830184532157072776980005792712928337744299124117411041467574092842832140620324072755168483350083252296657350078325958821179357493439744129394775248439206414586588286152017464475934293105641107963453566186883343018205703250982701956777988671390715328504105269692673687416189081300999084990353577693209026871081049390412891548975176559910911486180293513/6570116901033228859051261130826537245865833013295267931874923099344718485650897842582884007531325637079871495544528736355810351146899393082433947858720748203405154236648552276231743811292981057505783630934635881533967185299872329872427597577442032551737801885787177878113706857191178240000000000000000000000000000
-2676155507190020487183444677309417985469734173750169779765687322673169505833331778363031394673576622099858999853282478213615096672519391947370081204938444125803128958318610977096860738494033027218461580665456115773923677024027547458030243152904199547903254013702119782724619082349172354915358994568231118836970795418229628691032089610919526018794106896586513933874308196645525278475330646410545028722666939295786084346719434820439772507235275425637299788510193869608174454912834165564611029013332295386618069657916555554023834284932637181544162405238961097568804114210769999008023514250337682720024235700171358572894753432949694901992276933450634229257805723287332004191790349/87809254012296320070555065853798625207147083722708712531257517681482198303352305071692467512437574521810459999507415041646149571604611466761652489461919596788607882455304083978076734306450075852779843366516084849289751396959050059345183618299008540943109263777988225767650885944167886749696000000000000000000000000000
-42929011452378606744713122679755567227443243026789962570388325365808421025844801322658810348044647133039310265289299504145506721159705316517915103016133667724929583230518383745648526041050255605671445024306475062152053512957996947166146843360126833102555575086984008894717739700035804708603403834271596909667223571732440134458924739005176477685252127987195598022679368683243712312110924272482328920836781758913823285843420368414866885416851040652651888451475936923496827365461931305718099723629102328555052660759662003777086281319149312484113295194696032862517292566236786841736657651106419642858697473724777628315266891369517236407421618372702745981815755458720029493438997876705723/689929852953756800554361231708417769484727086392711312745594781783074415240625254134726530454866656957082185710415403898648318062607661524555840988629368260481919076434532088399174340979250595986127340736912095244419475261821107609140728429492209964553001358255621773888685532418461967319040000000000000000000000000000000
-69260974821021691882305726833568452036882807103449312890317343700385886434212225227455432261075480556312029896400930690200495462087340664560364151249473806066977921252166565075191459597588578720182488385403387888562276999545564774924521619383557869749105882618089436705356126325239676903932996712151107721411564695360160895512663998069567943401449495589558875390372864989837779972587776375265484887877654800823691722081278515620969699066957646557707101574766219875542789253996787832930997254128100359771455619989748312039293367843513494764623488607251464360060292392141834690054324751737846535216190642366126618031919314335809908745089396115994419414271611447426531514851084155562443577251/540905004715745331634619205659399531276026035731885669192546308917930341548650199241625599876615459054352433596965676656540281361084406635251779335085424716217824555924673157304952683327732467253123835137739082671624868605267748365566331088721892612209553064872407470728729457416074182378127360000000000000000000000000000000
-101046838820105742868738447834205067433463434193142472566284744193294631453742220669258966510402822751944075581444144902746178062439871010829719364385816245370124413348000093286749239270930301636169401094799289440131729263057356134986458851060937006548286602277105609457742928388294838907606397038058531233619094885338925685134643234044091278296722202812172441520382015092250714570109566412629081099378921475337203687433351221649614992992822233226976812385005876590818881666142727136792112676941475642406420749488895550974334333471036274085246338393029151223020231655547090090678718207326249143506731805395593873477642349236910104787780484198879850370383847833854778611390433272477878726265428001/380464258701598100958996770503811485691383236210181735315126419134273464855450570912724960405520904430230665600819549795954179443519678020980174633847778738853522133798093180799729795103752744658658796038422013226872138348197560850364502421174845080464934863476407224026423242970198640281968967680000000000000000000000000000000
-4725886023035971085111767508840185810914644322934698955834646238101626311390697064301721864579524316931635330250307270522573416480284367769312490205544363983057612130918323936685928629160312833877033523978734005650131010244198685339363104613125943018520329095946374458662695513651801152983470117911805843003843898379030787664018412314372235668969891912497864005549593564129596566440778242245877087156089467237266461462621318101150857375955237959086918991106511750476512901807874130146971512563594799193806502623651029819714345380978612650508441731738466537649415916446325634499263443467870822030845973271413011114516116483401134043401661212230447391705954403224245281370756737210578440437048146267977/8512168423253233478934731107473510079871754017529309681537752758849493049001273949563352391459318117269295160467411507367633675213670510613929554160977530372467372512807086424884038709951523591421959483804157714413650261665892319395045808791058046573360021685038542800402934807427368570476589744128000000000000000000000000000000
-35425655358943249581560350617585137586031277380692139215373151391937651243226980598458245093481711117618068363940947171750052813035603469229081397119650650032864838970767861146194908735747766739567360212923705246053472911010231577611489420354054373391755030001624060710287245337233218572901641926832580820935314390785286225255474456244324248826700355254285048800826804921288980660091122821106493510710113673868984231876721511325520804413658449377437386599200861781235595782742996297319112025953211431067459290333415765122745324654156777800474800402746095978695480484761997706928480078187740309284928600392496903986497014167185970692694060305958179137726539091465251750985317711880476768515343168664608709/30288243535133282834142182484878710135913471347250649403145650169172578573259057281376614006291278831818217642412074949637662511390818978712151680991410060612913474713094839445878431986385929953101310208873581019525858101242543677029674671754841732396351533099693843165107395239890718477915762196480000000000000000000000000000000
-6183035684087308499708761082126189079781250866145284405392100290133425556425075304935085962622835356668623418171362073611824025985787202275089333875762821444837164955269808906742067376456853466108803995191005948525738284327325337777278943832253257491357298805428610391928581975568817361116604643892891471944701360878817305429337580206940295849532862080309344343813366996120234700163785687917577197591276222271845940516054267765741929307033199890099189294852192293251004867529113938216190710827371010798178494451139347880923922880433686704853967139095099600179241584492154983472386723957074875032135535476437052936861583108013327450478322411549006179072332114961537573151446747748030276810655800013406069921725773/2490098201813555705369347494641482132213573023545875038719880610263719844379794753197194749679224408885551772948577982805030990932354709093390927885701744599132505741857364123806333914171772280311410719877466423764040365982710719465591976897509727088695477427439445485114885392908295672421467234605465600000000000000000000000000000000
-73269528415181283012480476031659325749117643276948099002199498327866118943566341187734796262874426505680736618712127895681155795604367530110107494701635383124722122242665494731052125626732679754944103626715955985019547860998350567685921899818607549098633082714431194801005788142731028741886997609934644248775164363920930949213884853703592800777068918262900524153972618857095554846007608205110100446680747076934939391322989947599717421820238819293597320576520715311243486424309046309339559139139260764521054286315962114930387872784323039268864684465955416551915630096891396799327374405125868216388815183918860218876290669731670330174740847153143210368502415183393579161678460913892189439019691116945297182651128124619761/13793721124788919433057402636031158736959072508716407214486012934798000097952988764282060516223086525563736506836294265892554529198998028543618088527995835510851720378037307323530629122274948848765037439138376863982061318763655836856827785168262453941607976103770276875830685142201724713402116212723076300800000000000000000000000000000000
-148125960024982238533980917988530856605458548556522970823580655722586081916819454590444336805252413609762058564653609463253568014059964214943885191383848514854279441753329104620606237903316326704699236048128052116341340853893282455121359734082596097538735356935061262629587164036578642375353932390898163880318392203246436857409357333463932174044211613554385926724221329075607274507027507413513439661700836513574114975172079421439162340789492415910726597132008757973138987220676447475291067304520844728306997249087457198509429976242623414494762764880039599843380931935178290200741046458910164455131674520348178720167933377490008686714554933066410348258787662569798113048213944174964605838046908719324978816883624316148849355419/12937264530563315816130019133004295048672013709852622033633023331672219756387185126427540836170628559615185538179568485150941982173119596113271117663522081182100514204371300577197346705031244927987523114530197903085523524365066006057407716752395629059452910542333598523230720536985276980229329332521483485839360000000000000000000000000000000
-159161445502847815102798250439089554023399607745915304682978449453603140822070902880943161053547342435224054355250786464442957864626638638801530850599880384463955732100991315819844872558438674893596393289954922791755294374217033719297296021860298537567987848344600136320508245217498193895608191009947947752985639140008345466267199101247808541489291072272576762939830220727827942371385212884782176846895325189981857945094539079515505040914831778680489867687725273682790276720494048899574640197913190576550475378576594130898679391546274911757216745496084497892022444050133137387534825133227728832564846672348739963135628885523040563732204968828432200637895825138212331951556914855067199834039365757956694176040892829964639666348634789981/6400840999141506133188488266245205018280965503086683277360274623578147446670123713151290104103780186155209196869723303713280055099972651373002018175204184885656050407754744673574159255781258740571106936144960714530593618914860057156963041940415261433454922019924971205353631292878835638738262980558329169453881753600000000000000000000000000000000
-372950918836762567987989972589243000300230157034449432844756661514439073019283754062158940685695461627963140850577298140769628925775501740015846165082746149182067943718327854535636120505865563571321127295399669632855961805347850750863456950793403421113282166610845580170314989051306236075062082748101885898983728039574911846087073925706208577944536518610935818544259691484958656723459292459536000350851276793063122234833278574557759491124420879516237919235433914584709546963384816578366722169610184020897594836143321165402654651190383979245527294371359022875030552173604771953558847704268852460398541446974687309588848795216025374387638872794325443849971050013303517096964053080952738155385274334029754521763347197048185505764672069489859/6854846704375319255522536884530329450147047971337586886443770625849924138691680939558624367232020339219165093950392988592044174892278403867990173310508377819603682354758327962109389332864644725167059575971426459517279080396333647624639741218906254002661015389969599532606486259706405399328089825333195673980580659200000000000000000000000000000000
-2532051139514863595385767941846544195642344094899781070691959983807501086755313839168266355742521973244018258998683101461548928162572677485627780347889959617230213322951305986997578433582011909176523609607662729207251770571642187363391227955231170106256391731895727923103528880635898067075204626627747833494713970423297377874050414958602036112016360102821043165510279029264115896471932284106762092071007151937858583120649608126282145376195032055787168729718854872333596446157859720919994723604666269407577056722507126993334369195268621627721745254143378148978205994253178791068393557573722855778354802881143703624632809201646821722152767787835750476165532309554570584742562063518356114648946722723803903687699114891564689058805985492684986319923/21112927849475983307009413604353414706452907751719767610246813527617766347170377293840563051074622644795028489367210404863496058668217483913409733796365803684379341652655650123296919145223105753514543493991993495313219567620707634683890402954231262328195927401106366560427977679895728629930516662026242675860188430336000000000000000000000000000000000
-22602073159049002614934762995854335365991755767246693523902144440429491073821513046768210542114291305791339029449237906248769354044492845813602643934999410119769203642074499992530902420128244139242612347547841083578669531828161192805882123481413145280627140962284922423134932908446278582282967155535628766529514697243848639049524140318282163915886615626047065759553535741566998429661322412088561114095231086956020381296730078004024162302699718313798466876929753959289572744773389106951428940352951020153023760968500496906092244649874261906385870190571492350058508728971835228152746805171423148432244620091805150019945737127663782032534513803971647513984840129597056423955070894301218481029553588599735348876680912886829183355780611615110672633339117429/84871303058744045401549588868834914057030400373565880138336159204577826892507379410422999394197742027110356207868055232552745082659876194702360172842384674078107979211045904360901198510852225368401705114038046441454471518310913654675384612667215455873579856035302190663460205686526526473967422600293450136830480413517414400000000000000000000000000000000
-25931032427800473542809997387305979175822785842572967809785847647355881665388203994975349959597858796789668937516667222313787559851888438686389150563563669202229505012882108377423831057741412264330252824829986058988498202244863055666884204118723452276289522139371093248235504054137252197639683195372730532194464739531458169494063787198585457462724136023996052010705947606448204676964991559224559061959130456732659247214997320188106707891609321149359563854992455438098560287851478057394979718006317726797296093263903080456549037933979469570656199339157825205889571564080684676339107773384283478314569500131690796064718995397085230025109499864539524034102606028246328994258100767884087945444803875223904764647488099251759885302339341292155522856989523737887447/43531034849637586242410557601098971682847316684215169655189955154584449931270287409917451708984575861392760041198137491691585310377075415726156360573148237758682772391399505231808043295319870469743771115633701455587387066436119850861088895915815139239197707440372729516647668059513014465366936163263812947028520298795237376000000000000000000000000000000000
-4364596679437836262402977776275868276445635589437911067120434990052521353535008507083537126188214886426689327098552855355499984330317896537994120438349714811983874244883613501206417065731527672149549612033610835831825111736386317629558821307433378254729104985805184898266599127045508783564708441002448182769232957874699879633185661005889448342078614989807950161017226140005071460004573246509054584206194819575348907322196445107955661554850161747086916964978548993605562328648802744013322410601853974173333643494466299179147954342903334005540127201279828156173455499846576769216876310603308917452252837945278784022051541676581212425621148562600992305153853830836939361941114484097402661773399049258528802330439970313945239940416744985104378502373611038639256017566153/3251942427407326242653038295032497580595425945577610033921310409868076747665615550670473312467983755149484746117665663179328189026409041856406784760256465953524637828727108638836988066333575603571738677422300033538200163411043897338726784880495054161725025536625604385811647394717860232620771599140459882394818580401199412936704000000000000000000000000000000000
-195518704355851665036611892415657869611436664181281089850234255319284944230505269282467237338606140876340224544972324501427213962665255009574042220837074011397717128175108113440677732409379573210100548697116531636024781665897233204160685288274899671795868547401129705960505135273033609231992675865012517268665870658585090273757975623791169644974706262871504067709544589164289824520612955133825247495435715797630860913659138503045511698043782266590390579774778719427134765540940643483494778489370668747093948029861324288988627354887863332339779059156330528939714481169169123855337400931274619652177552514558542192120845035849944943394150681711010236749894197186654471872570842246175802540511538542937552680194869583869817841165063734180868861483497273365643339346942743237/64192188981247576008819738178866342774357047067733177947701133297750911421375701047554431777474519569104621970701376641220348157349707477118183632900683848644723028382447540941776285143720758659853965845448478768541039912066523322615340558351073968541507012959662817935311572241294566485342568371198663714018430675848528056549376000000000000000000000000000000000
-483350230461189081792779349472907968819825273826844225397286063553815198227432836481710810936719764370231128763341307536621050108938764563257010766739663712162220002430999468954408378885788446692123296093610156251507513490738882780572962071499651076901392507651066393117176612540918455705128636415999959908472099502528699352635314755523458583936717694925549277106435821930913011456195342400616971371567497060551148760519833562690326033929105979086809657379233384604492363551203320250176700415252899675409789550820209534296741352483873555500450742879164787664433222012187634613540841705860944201998140243771899652021622774670535644605299393300179514106412596443901243893376163237884496016518148992168136202021723692806441847155400091438889929969708902077031405366445354302625829/69430271602117378211139428814261836344744582108460205268233545774847385793359958253034873410516440365943559123510608975143928566989443607251027417345379650694132427498455260282625230011448372566498049458437074636053988768891151625740752347912521604374493985217171303878832996536184203110546521950288474673082334618997767945963805081600000000000000000000000000000000
-28125527814591700071261556223678853290888775463893589623934964685114158231847245541695743235245587034115873150623654061243769630663363370240087389664802431818714113064241554263631587332809338614870758838371655875429670820553481201644029977562350807316211194943965312147617792835401213570359828670743876605930033588164743481403812996548203088264171030838223722788877552760708205365075867918542884098074267648111610015610150783965641792865976906099154113279213030430834093712009404003993601541775924228729847440681667238011966704760798170677648827653395018003412643832059999150082306885926085303741856508307233690181630519615603128014176589460899511590633939957998618420697542290744214700168885332374904252224776292346421134851513046863123819869768155227755159057062159112041840527389/1755094841113839218706482679976346074331230696402874186188923285434098342375368902439375593704180474867109562169419158879934882715292120383064772977843250486236616876449618181558486413658587366452390186079584906282117733766053698414806571069014184236589206387741018745765351967760630259190918610960039044751754751413773772894513397760000000000000000000000000000000000
-578388775103868530158088034008620374064417563795497740408437957628923658115722619417825233716532948171113561953211172207881108963143379433559319066892206763175209387472149148603586733456748777391260350610967293659154679255645343654989250592805928305346429347762170075039822839007311485653476099430673079635211129467244955112618036022192283953220687918248249680517676125418165912511540328908085698298753720309374226843152338500430753978063699534915808945763222943188117700522681410924753559473503729944120913633120213557390558552999963350237921215330865539019007739901889238888888706297545540070127062069908202796689066185886375317835726099901144174214126150524144864948053894856423486530121473738477077899477988871983205077010575470565894494262379329201815612379570656146334258614292411955259/15569488457797054441286456809654485457698131457326610574662406999244736813572114542393359436764033892877525736634409424483715463004541566929056794640998943301416697989789597679441690379239256333895948198076463613666417187064272743926511047310930484703204528006603883078134335674451777284408859579873169406929890441905621069917777819850506240000000000000000000000000000000000
-31523340147603425137087796579664473914942268693435680744374878504251243940637288201358652992206203228307324669204328128970451287788196288054486168927858157516960662112168096015867115913950123980545876933556574614107132763013683846038358308771720953905931563715651396263621393985251617135617120790222715006532232554595660049263204485310797391099968757473798796113374292898843822838253689447074234485822203132593101288628829546075807149375778330478160105238407369546271261201020831754419603771509930816949538823589925027775669129193679714141189762654180888754711302037372072581239704633948482212300734652697619342922968684514727068523493149563956053007438922990479071925280412382341245627010058466742202099173708858257873648544075190578725037005241543520055414380936102044659137403452933506727024317/363499893790200617976157277351933293134829844636360050967628440961958753361765286459142922360368464764324274341015599624681030401575419440139611695291893696669810255108557137658801914160198147877080913032642334163966964530643428960243441594361315806131958776317445760028279183909649657415586435905610322480159074806939398040529343385897533440000000000000000000000000000000000
-497078537823151394354904347799651647965723624875359723074785526229645830359413236794877009706032512137997279806910078975818341885813130714638199718655741561352940534226430077299636633483755066925676817675765613736090546936313350348198341113589242335517515758698611641002271191468418320515842980620244831172175847028187694786153381406800873397989774116066983299018808692244501664827862520848420335923891222938562244238852732491326732207502830756584573671986531853619284012949093795834899447854330723862690511689332688531894491707905788086082697068320062162923345929215110117398723669393536367506087834796195903832621669563848681082112003289148654258658432874198250402395833820672027959098304382431201387483231047927250342930668737394223004215345542024528370313017852015140099513607040125091665477176373/2438365062943463396734180153530829534269147364234492234940070140869952193673788103392240009672974343317477913012673626573261414629605380458348282944246799214452459807530342638926209203863917415492033675444633925001498183461171750201761353668271842498459513844987186959248520899980024226000596926203195660530008253678207384502887745151175753728000000000000000000000000000000000
-11484989038133493821702462849843787011106399599574875268271263129343448490929517219170365318908036535166419619168467513809016670686085939776559752771252264995700931822075286704655777212585568950450984030390397965571158174084436750432515890964064602297909634575109466979558122329614623501937966809374067556922699443488038963165058178675614296125652649992587989303433284697693936676999624404490332879806405439494191026685487971307906301172805343983825963651514343857289929972786517063971301014606369764169083962076198970985274020239192411743147168646975594730892122283415798561726222891182610638949449887564145416758548937812573248137763110216007684004390163077271726934414049474715884685961410888303742300302143775795332500747203115711445945108767265387953459615232678813325783232720902240148232987161430481308861/23801856725416323600881026150675839415814855081238572502144000673087951343327315192453011630421771754859228900081912338432233972765429960806120929131970705851956241165226686635614298522597243459583937519485249595509624368037881922419473277697468763364462698446457926784008511913065008479682226835439874120697622567454453563086488435518687002440499200000000000000000000000000000000000
-4948137437486482448880316723766020525023903594388324445465695985169456840556163184673883851064143547296648360529360318150112662514556174871260412290366102879589520358505967296838410931941095819797377037426647604133761994893553185605384554752510651560500055232104783600228423388213674727153947586538439238295229742975736434478989458979241909890741169814920349281455233574648708710390097462833576999615519619995342487753392610630605888514580604032623349991951398331230872290123495499023016157017376826998222583835910828122263741748810444244267101855380235679351573554201915420102275150122582894396820552963939818903187280855111357700149244903563030712948375212858119839347483052173063785562932416470157860210132026149366855646778262315384863691466932310563692885858565080291353699249060494827557321587645228775710519/4302827527516834230897545046276022355312142197010780480189474196899354150906408318338510692513949761596591759061395079908504763997836587868990751466667974684272541352884192847917892071566875152576077855248223421692499808368402118152908959658047286118200345424154598124705454560355971197069933592910350251195607980001052741322553550949671323146649600000000000000000000000000000000000
-43644625960895429579242489821527250347667482289149646062551922998056144749335650118228453732656759575543835853098487243367257179726170530332899453688815973411182366679622572270702352199916654008129149144973672387374188202200545759532243868632461243894473669194925954952636776994917872238716112254233187223396049497502862533241896213791690673516187277872430567466478601321062592008962290288708675587322127050392356007333361928162892034104582151569243015702548534428842339684293865441841413896022903983541568986502994489045593296429267664640147749389296511989813399085246117283734579172578809767362431687735540240386483235153721409752456753632443353195775610449593124753105989694313806235634862488961970690628833386335650747024824144886906568458299711959611821682982397920877920787240947736276356198135620340307573573201439/15816869249451692683026100303692071308515713045102420684385549451636222133890379136075132210534674497231969676742966699020651549832349347075250078561172103771485162198760565800051988772659337447650599850393959998260746842746520269189100663328668008880986115036141423114105952438996070424489674383116341081866662813126888665574059868117335204919299276800000000000000000000000000000000000
-973719626274747796149738748379875104105749646148806393866885623423930858844640973996743029318566387491837981185467522484668318466290533223279353875471159391618758397547084789425313916914557407136127031004188673587274951305387654564206598152078425283548212299875550167443407848515413476190783776954677390157798083512005548981840069132881897540120863056645399577503478898106662692658702633609895908616987495883089183975281070357474625004014541220074000062547860744154579872666632499341735866807868031952905902392175159185914807737765276437777808250223020290273111449407124100310312822589694546029654380474183734109162887891945629390384039842756586766799597639771087681046621914252824043893518084752501680245187861169534533185176773062998158871613109902130691577638263007326750582049596248102280433902973381218095093500811686353011/146071950892536272266282641524657016948404313114129875504437426295750838650904429397481060990729825916836686358656646058795521193011712690109349525528136612750419769937993577276640126713263513196542819738358299375937649242132663990015182445972914795617682969581773270743391291964616509584247040862956033159255004411789442204309557694037214084470712681103360000000000000000000000000000000000
-106863543014658513951708300705515976383418710710152537222714252212429007225621512494298059679177823761227585188838711922840021384032498886186696246879916245164373067218729733851028798133883922864206890317512631496281852070216064974442397950826535684817171793271116579089680093331878566966488571367070897371956664046516761836477250138109023454984234758494164043903314770833571550960224475799479377858639367553860212781522183666363852885165971179680063038884788832773898638307895449291213822682094778354174665028966000844699614924334807751532597654839286758125518593991575890046642170139620115280073290747155165976518176072801019788085121546626644731318628412132606403223883209781937362500982082552359299514091817699491831856558089416949837778440980677250496561843282654260774254948945019692406069542112877122227389902398085601266107172603/6591601121133479669067622972115522644808850632355906439191670602614539273292527308296616792250248201515767498138923051007475604921219972078820189731975399033657513846859058741449297603740811221217706556993231372410169234657837985880856547290560617948530528061641505823203205900826151863924565038255793107763638684799435571928186154913210740714658388815275622400000000000000000000000000000000000
-25261343255325846779803435300368201781199027319146621691574750438992120945648150814010502321852648630038394056867672052988413137647433424113977691960942057075360449728355479624791780853463204289734018916512800038310201273913100963749222449481028604957478975458831312282689475307594350219836905347603201092700873948694872682037619508183585726714777087703409520446987229957303010063579833777409642983245369369169663526723293179097684481034841898079840862715066214321267199446746470823860997787908286053270231416109030455684301825045043283964454156269648506897940148887970440978568657782979967240406886827644127295617380854771039499564448549502194352823122114512441383753036623056260433884789379995224791700034120707298201259888425963060204502528929317205194936808676982934070544616808626845730520361995507181528835150469243214341517812505314557/636430453074956657703080838687015979498785578296432345852988885769679653973071602180363000631058447042901689475482225614514885992393652476575742456880383354973828923145012568139932182430147290324468219295898201474085305415239529671255114910812749319168464778365386769136861259390111214447889038176421403508213390256497227634445559784723795655208396161474887680000000000000000000000000000000000000
-21883379129074273816425316167301103088120404781414632650706814245887203559143924859386269142013105751925440282325193861838391554793023138537135627492405730809017727263080304390694828060183525559848157564712677104219266888836980958552305789163636537406686848950813471621964913222498390314709724923029015149948500391737181197584592760516739574592708324581427539199080781492686904061461347473975275381162814131781858125911789965098726443111718845932564566211307590748203220889176924737763533401139951748723233826591508543159434311574399601406656196647243729912972614331920733146265818269635587011325730964634924393263713789378766331182116598640172139580643027524288166318943269750818907103482516841427797263202313017660064980421612577168068474782272557678928257512888466600780762160163047965671213986788297901800837197495977570819219237703586279198407/223699982930988778922953123152677696927773809821544661604567625213545996367738906698151939512781667392711692164265150445428282469085629768154529194810370465131536871260362009569345527239728293056656561789704740408429663069966600703445577112597915392800431352331400293943838029822284709677643298850131049575582590175240242927992276090753618823343751180556403998720000000000000000000000000000000000000
-563963809882460880108895313443900559134743896691186831915739800308469722705334881620927152885271557793399137608319056135694048368273938560527988497177744611681753571165693173927957964067421515091388898462979090355545529069418677048745958886545075277470657864084005497303271691138103914175806100812462093008888963027108221285437721982997728767132223534035209691271111492879634723951625197515529645323966551116118285482943394837064378051155964291574932662863024010212320013198313393080020464765043119929614933261382968020587316627885136638462336515904835240362286929298414236428926955036578871575428612174427018871996617851966606478368004933112080455055665547803998120217602527592973664177825547530648262664177702238395494642249542443635290085435262299638986708751986568594854312683042015576140855170137588050414803667883675973975475051857194098901001081241/2323820988399446405597799666524090507422506082004471264138146155589768786953370932941167850737577421637476796681490870272874190092572274674991324079026678148410991480009356025350312119312267762934611981764228809618814017646592472861758763111622870576455772365887424127807897320997301825241036033403601357968246299036415670992318391719444678464760412263754845470588928000000000000000000000000000000000000
-66370556519953312261048861392962896425004308436471126654054676960664091935019156534134408580857623959341717498373304962173958869367279229226671368644583611900768057825561566295965780109790782962003235502273906110324391432672994697590775247405000933155610937755654559975253625277820092111030808171898913869914432127510328751435622509508325945884042637203184500232999077545946851018627929152081851216852434254148843083762997302931045077921607507601694800107360058075345443859782050343162635759012104895557335432649978558335271289951719520412717789427840909651082449104195763237725536598764512249868199998146784504461293358951168059112972890385667796248534718830003329247206184549680395566225763230468783200513263406707360839105424760796011147181808650675188004717083092144370215313426474599399570484294149054001046139965277212260486323688622294101482616727791409/109518692126548167234114122897570998171595336141992903141560155451557420058396491493068900688226421059350391605979173688107734107333109182702561412041257306796399202424203313669975105821053411401670822110868605285005492316809704661603680320904206573702272044174496424241243477702447095922250807118823192712166855281320184098251837075094620490022371904707654103366369280000000000000000000000000000000000000
-81258687647122368948205225516557779407442600959527661861089580432250737212451578404651975276307520780200885360276438293622922415005894431086934123662731681868883274414289345406369800093423351986525888050969510911473282288997006238212734744943165799534310203516639664635239905754208370416652919229111622152282417103935983409629321282279103839461438086686566386188441298745635312014325229295414548319700653610768810870665950961337855173595297452539053723562086189487785893414784024856773922626943834495830111579039630214906488717102980492747502415029249518666771912441881345719536438388902232587025370704056894951941041279196347099076658507105410064381057695855875731442146908547911485568171942784386252328385331597881881499114772369450284460777167589172409509842888992206422099712161271649590638263868303534158181554102476056097379075141774274693561331125299563905441/53348703387653664161582251789262718573463052545186667382947159359866783833996315817829467183095480742633228079528840740855847818178799902739628575297111597561377081341642540469439356810668926832446426112264645774429852448754844077457165005313949583040578527623526947172978545348950880103600527134704074658565948337227967955381928368139871401187548511361133248591020687360000000000000000000000000000000000000
-83713024332429212537768890254000089174512309040054794122756872365729536185763055742061880011929665174783214228639499057892268709079379179514655814640490168741933975535268952314697074731274262888919441817091042655278164460986546272907619606098967818778719628463242600091446468918437687199385958490358012839202138118303079954749684957811668995066198261575485991311597777638035389432026972387067452465251536551658609408516680172539227969851410470416881725465969800256236676200318299376899638371933577372335378871299963935036632521579811219494136818924544117082043664420471593442258063747785032563764197864851596095092661917160913674016718398011777802264191932883282178171624262958297769133065191273971355601786486950362281598540000730053313095386362908385578226785875780403151062466704275083927440484257255338516927870163979305716525781066816036276130418646273399655460563835339/21726335667055365663610317158679798228640790239102334844087206288104833240371905325833647409554467525981300182856805432914602389450199372962003365330570551123438761200785841238379848688797507122409281957685651655416235166687479900321683958649827844764108520486863668560405759705567887280591462676361283981950494697405143132640655159251202827949916542035409174250476876385484800000000000000000000000000000000000000
-124124906990811564945998139234970340224899478432517623978909352698619274246032872969160593717602957415264915289824117880326064271292411466376926703955569230331423505321267255169684651023298948752597172122904969772214232679805666463987122284197122123730990068121547636321987702314166794104294511630632438248071225695443763760950110098075331918684339186896361081241750105596258368086740860290356208151440602932391723724823475669138669879178115565441492104542675521874764228829696050761031954557292404172802595859763038126286071683754902356621334937035608317823534461028477579235411268719727947938262042364644680443846216351795176505206185072405261182450928374055256723534666208169510159372813047312393582525325385769253971620390707111605233246967119129587184631977369708177251893346880135833821123037865063588979915728362328744351155389271236883993674909451946043292814457327745018757/12653417892493044962486648713215114488360396235253199813196388942192254879192597661765516251324521887131509226495803484129464431615796114813070759968524288974290734523337673937232423876355668148091165812156123524114415361078788293947348737517659736790616802331549400569580314452522737552216467862712811791087968111768755360449917564747900526998031394081422303083477732806906347520000000000000000000000000000000000000
-812655225719286174705520272892826853395559353420180132547683379893617726005826157792672734586532443370525763176152595778584704292314114395642195881123415738788284780995400745469769567277460234436704823034887644438122088321264029067854439965221654493332135733420603303125535685780315302296116313957681190988994172253013940270779927605701944896468314505853433481722433049288369408721919085367459199566750794473101102273680717841402990472304884286544726315426890818261214896541990395859897315776725948001772945834915314146227609666176732250980686027484484602500731872153614311801355562641076579219701162103451987086688480376553029713817111737002093849733612063262458847062426920108097516354570396205911500872942229228788594816942882567582311376753806862567264659677435340395547979659042124635345654367681916059400445732087555363604319217326426535074642477729301100495021759469335228758417/32332889338745282394310112811199343138574510385483559538942081604625265417603219849133639790445407887367100749651558068764289962246249668124000151608164601149550717268368612095138866923984916304087557832771106360276086450932371010167916752316927904670449010704786478601775820464604418212906314191443018329594102702525885120151423697253552953837367620302996906292244742449764761600000000000000000000000000000000000000
-30656150989626809943733155181083590469187256586075967277824602414765237510060843820082110693359304472207658232707924381061091301247406830767009649223194509342442454036859986679497386214313198526162379253082152933541774366775599954434288077049307564783435283023946996788096408334420833911871832704122894355042130332116023630466171483476382799122658702501344899819000950182952976429331911769816785131776837643474215292928999728397922942848223503608075887071872123131029570702304907935633101410133347982886149834428911920275979264083536717932628552171978388286910276046365401012241404949275369271543420443900025999474672618968169219199879085065368109455287909454279487597516407095978921140774059173513173567719717288434992761795364915592183555112184659857520764241641161866402620729247726146118978765729089750269709288353553575964347341366380349259717816560161984800040672188826990380850816890007/473038393832865265943274812654338406276824598824526278781010422505526266172561247243085055392687356883668523010293100750742346786554130121021839781645282530305189516738583620250405033610366649793229954114428584197197645131936586378134404193953759393398616613329604165318444127310687388715024228776068836606183691524826241212665351501869644668453124161884475956479118829525579438489600000000000000000000000000000000000000
-6690728817923576217206941344179865521269040471687442930976562970780111856937957915618046337998412380539985935178600636399655010675828284606342130260971727199834663296635549157630190893319417383511871965722850597351434994725095583157859786334382733527284041304350928981799814953558424162407868411415341731879043448713690059046606206291509143185556453912059800895851768697484329985852941564155104445187157382484242099541389987461099109966297109358564093799350844729452640809280948930562394409055850414123755987294386012015045870040386941964045431014790187414040675067300545703660617975300159816622015112473486402503056025600303938200584508032740519694040379753031525244064351333437595106634682720381943629532965909351613930322320820610133902337822312686311017246927952005791544084030381661949889166230852475385626721746995479079323845318493225438129832808249812132546000797262404817852918364091654541/39788848867496391762095050638487994853470882045256509991717702582893982615389200294422409355621346261599583943570240733592805655212342540058096126734665545949881042104294790665272935134773188324308281484539952491016106377575362423449880087180499211162954084042655288010753016959541867157665357801828364977044827429634777277062086408108679099723814200758347661829190983004953191959756800000000000000000000000000000000000000
-4920666703609011082403844842798054939379412406031758622629090540439133949211450321080440577252639893418360684160366747504305738766441974336307763781106758466634797545378532478200303594292589382790957758893320341329323387446334183245805031486768479714976132979872813648466182548644554838010185270709717487464290285509950527761781079030973456986340246431457875281706405271715171434386709811367733752976708384903211193470399521412252111296718499403643843965514299464530903709830219584059677949850377039947063527555759796487462519593708066800175830788917501210547756650795961797785168843947664791640361135124941613762242137172794741985381323972013083099430827175629936947144370876715238638004232735538338581626018476477937059338441813505957967614677267486846934544586383161766607771530442781063004366900969959768881868364547920577828807087608456580398162913125535743107786123986079376911365573619762062166357/11207448449113848305211990341169850683313782036086890457116557055298748148568281737025676041874507105165634584223130213660202307301551901339256177857426442062662734907962531117134779114019092121163196909010483239356400582547911747986719576154345598936605436098826040855321696855173535399249153658079181701303420056333064904002787442894756353685404061924811163307658796717007288306793185280000000000000000000000000000000000000
-104128723205969510156746484006331856357109476566111952989969978046923189975033605370563105793918880701837489816848107623289739113279113369261563645840760101117986136320968698186654486318613995733370144629378136557840636676371354517308711771236676837514902958369563832504969585083949597908713795900408728063620189562555263878528572723184403255904988137630870898269178774740628870928512473208049144930563399047044772151187682197023196682861574070532575803149710900707946024449095608507287903203530798464567013116304998748886492374707960557592493525430119138237664214420150424620876358172270676204254056330715617673357300642987654830032501747865074697526787985040557410882864868543869043848140287943171345891760465472144330918436319961511114229546478634164712633360785237459032680066726929091783956121527393089448646374042413028760575140925617488171426145967187431307273855941159037219671084190876304708631998587807643/90271514278232402559160497401986679313819188787865467875891020457609296837458082079047010246882404929267120322083624618947465504391079944527172810170427020237923264589675003136073791851778179399121085823315838299720064132190409965333831498092792061194782145601604228673274139489680758226792233054364576931318527185740304575780851737540104526394455557179583995977868544036806904395896390156288000000000000000000000000000000000000000
-994512638346514115721759105553914842136208357312546164245549150461425659881091601500044974129961022574147756796018316291688160035721319990958168966143970454616002103772574654369935337098650390844900125008477319213601719163248818177618011741842313572725836277423783382791515953325339877841111293977002621266591488541811018275166457460519886111248860442707890670190469411364894124051724813611671911182611052516000871743583988262643907423980343770759140504610014743390482055527100094558264018396037436339816483191099797067610399040110689591357856504121445327348365387707323126838690982404507045807316124232014842015232781625081287637021634791410633675672845752871612609892269816114655002823965019304424417880919717647699641385512803123345827750780544816666680117583648871931110491084292769214845553232109975865237270124109820457202877550972213080814062024190216265509189984160822542889421613926930708495044666610722974069/326142245134259002794386313194274454295088682072288142003219170685556169219203393317847262827446108131545725034624708300713423757800030767323979185131865363440238891420761301652911764109650196538760052006818512566730554284042771487657713799561055188832761300238053987464732374930459513593571938777059116655086291767835939112498561116273926030844484593681077662887783126842657202978722441854976000000000000000000000000000000000000000
-11292420794959786141142896620620394614008215237989426717764096153840402597320030766001832358682946181223478280030330529766322426334889029367983256100289545193895997353254449768758646955986074549559581309980789481866417893819461556002510299795379905337375400883883323805726746225946556825884746069626641785162170345218418039749315766861067270579060344361879880077463499838796362886362790840250470568522712182939262035474581182318765903896175025236488945740638520808889699899563225298160532104025983777269872032039629293187975768573846161960947134331614946728175489398460140914742225608743686064529217365417783362451400958688042346575709018271930257109542862853521317851050382054698143867890043483968076166601232413750877913866141419821990836081502857307678222496039038216637442943197792769970145580883594516615513218886153488705138106641607436113370413608610295506319517958197742963525070530407567815840284985642414538382722099/1392310174057223155470380780038844059679788599232469679321236860781260403319274205593133348051461798544821323980147595666481349153598414527774012126416444017716252376388815180572883594969815466930260422070683384239633363802646342325923219339387149532233923033724472810340575832411082823439414232468097596173248851280655802108702723076538242575670734110054856009140332926569091990391345443485253632000000000000000000000000000000000000000
-78986242615298842541385697417366865087811263600970133533499680206320792121190148637348429020875449153942089499720683828251786208874147066247176342021893211202822768096112550635680286775542329638079926946763203122105622017251046508654260329162952991208873354432125093599095960346404572073278086264682057683364391165996781246212873391892218386992105910038905738969366365365826732511257994070645599197076658678034247465011995681169012940212190156418229412185414087414044141349275781814239178326084229601923799289425182437920410748310869805536980082083244836043995214248678903238338106260001402680604167006063811206431335511386652258029945220031640143898138420461194110595141140483771648455924374607639981283750892571186674648378902691976303251794238150223745263232064987167018623845738169764168928826444488101325694397707574136005258408707136812191246995553059979755972988375115726578743746565964331281146008601786091468897971913058827/3639187785440207507123288468769373850992233731329951086180981657017209010134542623857642755006696659020384097679268691193669733970552464760927531165873696833256975665894987718107052086110403074373477360445238889075013019553397986669989193023643236682818508271504082823212890447944421531320457921531367489401363667634101444896612948163149973134721460825674394341355723598280996224152655805612947197132800000000000000000000000000000000000000
-1242209573780280872984461325720515940846432136741839430871124223330542988354537704619690888483431008269726982410970304488942290615055598560663233361835783022367252670854745366714011146722696994202271936373171394201278913545835591728278190332189003567008711520474638905895444714498544649304425853912988380807969402087453465295150714984863172122032383369730710170730100163905748011327126999926817055829701406416757113200958267843358270202499310584177433564315806576530686431171940293448421142006716306335324259530542534913091420963158055137500509650407151604857539605231320774166410086968689079460959616261465091368076061324499411625545520935367245444412926214773444327076359176540393904074780404877342291677517241762139272300816932184348666526339197261782778082719460289366609375916177079650205675681881559670074622011438333445209561173954273959024238215977776189515713044113905075058556123140043821247924127891499198217767130571442139620203/21257876236330039714023622986535583805451186003010128068933044575817765735061776568327058024073600484070795384374762630627850101193503018293142199293069111846680402682848652394735676668520768303409209133083567855493351914218814446272281699938109113588601906937682470008698746271785689910540881789910815610503138113697130509154697704097848463759372947029973875911229640605131060702464134257614939834286080000000000000000000000000000000000000000
-10506418736554352352722369907577684238168028089607368609714339101054208138562495777423954464083103504613337571561201202683670706227059018603420824810215795305067286521613112729884591046708448596469566096096274548685624840604273408333789077342820350029918780435629101890368082890397769745278107144445497836454006757392448903514887920127515576839892576079504025562332542113971223856764853652430701481697835858398229678371981220611545467848065768017318501020810202635314048471507947289550254534161183581662804470121373132829663168585576412629893585186333943602478089289863643911703503693150163050954146133133131699794035557390947750371334260237413934290936996033179703781373566079466367953021712884268466348202889175732160716316644641298163703043093405384295340280272847514331483340318850181028345537253246139321752972928960229369277900593029948155021900491744419521547689357964076969089541740275958940048435995571087629061779148616534210109484703007/66379729428125066713498197442496627312070492595777788015466168597613010323408038313465810158631554203448740960246556088978899710580880127608553436149298186657245054172043294677788679447951769910883415848647110696007565047599593131473360499568902014799262430268975185268243739169108958635250035634571243037164609867678693797451274430828351894835213859677163830467022371809578979170808005826697288883623690240000000000000000000000000000000000000000
-202166705184235862365768283566487013169357454493444334583701276814038397991550558100679299878077564371100313484732146267004096094084558441306011652067267177635345998873688107519058524318578654611349734696149329161164969608307283831786855204470661573420927058395045578735306952965078888726077360290975770369584345836777045591579434437281919439764196671635904495740459087380682009085645944358361163106030877499781413715809663191084966355931695805893002201165305731158625368833828802097553411220029103255253668508898999641217674182051175048850476638464914060547342780436868179496122471950963194012431925630642621762571054655132775746411215394508609125029907032243414570512440544612910807785511214476328705441654109751208899747758356169986720307198082621764700976053474375263603421880230941776971647326491220620284822023805743488408041513975608756344412460248809845763635293982882714396548451822019808121554640483008749575872676670999069991690511171840049259/468754683584439756825948985139641897327181227142069659597217663731029475186672307130177418251639283912125451878129680084343567213347723781135144779390301137548705359690349163216064286067307412890684144604331996560720850776134726810713022316384280627936734350436568765454260644943913434751097108784017955116160142139870455970801628237815298695070613073080223209663692840470158299767340192003614340585040893706240000000000000000000000000000000000000000
-7395161895493899419237383342576519053411550856452822318433195533716983004544892510616024456970783383976493508702093496637248135743302382584775002546678179105320696068627657832942633279652072853854171571630284126844149880679576976566413233028404737819654582794269804378009540799521404066981611447221384956761995347171131159341251127674914415890494944829640823273540280150213019032624909379490425288673557604030592476480201791846126345873802988796093487477098740799225853911147457618044386445767598692626750911436533593266814110279720871648442441267539447596234423626915733585350598939852092444648253011672417192175502828802974811824207298779051013752701526259688371729607402036525061575827992211688325738735357232517924400615483293150146073891495085037255103461001402698231871666515014566250955386657689682975489412496136921445138269335652590325360102896718969393647903899680243239552881188079580645273747660208629957017180187657776247136514265546338771242283/6255381649875757776196493691054965914970384375819278521263296142385142273129380234724410143136769337652874115275807135082984794813014730968680059694331848371713787268038021173810968515349259773724193521188021877508172715038121290546366119081621719358338718821145019780700261202315372473955066098496511945720332790428228723082697472994845858330814649349700340363852513820061346502427144009035466264147609543245824000000000000000000000000000000000000000
-474055597134282635201492445336535775948951828761770689106073917426194723176115755676217206540562965538757249941707566088232127618104211033718202146175086189249732830048701579455871048343002770454828977688784900540395350763823727964433380082478092961606639950150998266804356053159198758320686167543390687321689818217586620589277045684742692661565984674746691555941644421305026815549534562103083831660835630915580903516132277272991439136375477509932695728265742404071835332402218459049888954703636596371162616607102378131454905528053467555182557727304873198242283125950911521899714671620825041093895833274820025593848349387482714863253309322830545207216981633266559249731300223897067207249393360268467763252517987223991966332402604808240925089872811566831476066945163826246802629567285827217209479183849698530825177578287308319401917289452733192313252986742524797003994480390884171348623711596656321113620967183388711511376523978765028579199218570420882622288921321781/145423892034038470291693900647950031988126135894046427203105447587215175830634147915363872488591294192127158334543617777456043585950563926100172821908520599853236913961051713708040554880251230388364690162331095921114387928432577787735959269849720927404734956867380172052981974819485864079878312254705739662994936646940743651061071301457738495770714418881960400517308831042187147128133087406152317666705744200980234240000000000000000000000000000000000000000
-159131819349585493614024144162918637754570801601980699316950323886374313361556553917462860627701500555969500627374673846775592408649299193018654654006148774529604962124765448384171140010679956722751171797181464888739519465155714730373743952101496188779479823741347970856847683344996217816754289486211102082596380299355805629704857778499401998701875414142968425060967840504276543181163850523113540033990631680482774201857982067545563329827679076424844440220002975262472408005358858961134352625065579995408848602939572883887795651414280090306515043696861757774487905771469278768725799560321922364736511592158719832523308492332835358117251249575339467768421541830095584902814856723691965671089126877822938324921982827026893560626599368705207919486636146143690341843850201411305187584139823237782102795954709232596101548459926382481319178585819196357655199708484242055222464700862937455191234232116852015438318788520093534054823452238584035845448243564902684910752264479223/17599859831655177952230146093571968545031316049538515324157722059116924996291040771467833929768109868737447390862282769567078959728527030881976408352818462423608663417789139385197807276932211511776267650573286281992690497293227395138088847308138203497661381309619928231045475179625795810358742897344865776075509389241525712252357299714332375853639821755459478554488479051668439907418615453564327350321145428364492800000000000000000000000000000000000000000
-26872656748802725358073860997277871022925929024422522429636299132910480524925403462921104792538599860668085546005418548240371156880686041723541388037307785791533163908282070408039937667218814042867876820358752861968055234887830988845405612438969780670898008630236642354743598353516506531270909949118041305163873282432956876326546113683911527467596863665762611985366263620053815555379307178469265813938346465518062110870079371675653332567328633384175712304835014330118072738985623933436076129419880414240771351858320295625760950501002619358680736940901742157770404528431762377349652248217732121821102993684914721085650746824841003518186535299098279987220782087488570345293496229401296049983079194312322064088338197225605064979205790951833953400653999242809678002252724933459420075895010173316177052329665106268385965761404968661800462791849783761892122211268256806647103151651923119536409310391360344731624916480137817783266330124160517020114097585387923556329717565351083899361/1065292225939787152745598521019631335450304950123343452626157548085042322433929415159572003936478207218027288684175560367488544972857150878946012753277531991761544104593926551915965327310861631963001468249473163441074690730500329897590213924629824299600154902012634395711745710649998989391780668177185471589029252765669154390182481449378644577073989171583779614340934609917612799677990099371298263984890120216328431206400000000000000000000000000000000000000000
-11373661220484749597761866408284664387774350415104590086142071128610720193020433589107900333114782371184805042013776543499956318405844069439551293612927895100247729465212871925332751530637197036782838639597760622939130464832907589027178428600371598181068780006368915371417037872922619910607466097723495050810294431222561284539122676777432379650729745564259895621982037578976221791979731430916511388969882543525080597972710587260299997181793401830194044163461809514549438454416657572642473346631309782214272028300761285593727543233390569058626317951459739954100014819230034162437726902375549100756084224742940657739325655298875637654924051048708635370998963929859950744869941561367266739133682245321578760579901740031840486584227756465033901162510516544542581257624471450550464648990659859800051059293198352020759754858589835032148097072147550264460311951454909978425572802987937114296315861981358148297642241433118126259522998120167629383688390755691022666528730240149120518475866357653/160671724393961484034093961489929804506911358033609479075178333498277209347602122442925406622515720618353408253957983910597491674442625691084122180848772866391295065845514765123146347449729378851746214542119024568997781034710938009133506222039014904779676887164724265899619552894293186523309244699738404908878197621592675334936831229066890953157413833256145373082166750316496973329184730578321899581847718850675537525405122560000000000000000000000000000000000000000
-26215820629765120603153542440810458197570213095557448424583144565299516609258498086414299241546905667158335755480574146591708067394364595234389732136046730744487845087142530358704283846022492581738536046680878962659055217001099133962813196545489387663320450305931294460012898609560764279310272922293594075588019542057391587726706041379809555644435232791196705949348228080061711437049301327276646961440679010859053259026310775962067387832534735743493279148068122006895736634477009629768117039371621299294941246712898336842415118653691207919330040484261443369470624790335961664692833731357679907912964093136708116341399382865851936821231793939284204001493149808739977429853628125108029222972898017401474677908610326456222782997374664644214174981443605807788274458180567963099647183742829579376140350002590729572351770468180491148855111252670648822877943993879560967068583829445701474245889098744052606339811474446695257601919552284260045457823966184857709514229695272731455084461330893304676221/131211915051664943607470025196869383208501275492291765893195324772381909844861658750284673681542651844106249175344072823387318045687679663749940275391283580578431523337691188312989327718574029387749020422346641927526883543129156083483685702321053911058583336176508984350819744189699802261395649025600034021237921883770217099611767515513756661621967520475267041322007977214987714616901915381601014639884087419172793005219040460800000000000000000000000000000000000000000
-505405441804122622309314725068040358428254873006705482727085324471708612222752348740121302463785022010281109110537961280714094433816499334200174233295821013885150716388995152466257756117428049994464893744886384022313022619777007041981558719171749075258202864911186760694279540570609834669040824986982346368008466239815172625380728474877057536515957821354623144968236240078334075794696411097068035394749482801462066750013821285461649987209728358788194375026571164994261374830555155805178439493054454146963619557693272470344677307247010413206707796353642724383229203553261337849808087455867263658086534021959125004137932059708840588764855098408994021762640097803402347877900233897237148097195156268026457225891606235734417494291150956601871132334455318872359306207701107994750939522216874559784475286248971720028897876926709095735990537611855052060081504155530119070912633347625921488795512523235736572594653534140979768450889749359741881352773269337380914165350568000038956272918584046739825572725723/891095900183597995204767342027902763927989025852378552662296685617819835731867759571024205700542023942010294399536692381666018844095674690979594393893677145775558956310807502884868612535304935580218438330089412595815300745992770550960477882381091942883673595066357015176694379086121275285027324073493176502050701491379118019036134588994516149982496513598577186810843993624403839340094607878829290696172806051080393514716654416691200000000000000000000000000000000000000000
-50771982556715460440326331637362576049192492237124709866649593795344374829592919746748190662200654239875973982895229718884187827218362829004782154476540871544099963733298589281090760906689563292633111623708911496081715430788599699166596584632240295608898356586616883897864383640068286984404905291057097878976064424852025152838583176452995181984300780409377807152431945453207194631982045417951671010419568938940383872086425711746316173802246625757925301765525055058966081186896126096694508207094920074454787005122987593488377875304758531205485463438862843749071798070100289489583013315901461436711941303971603100575203500851785989777314259120639572296508413224445003626757388126926989273038187091728978371484360634832188741586387794155648144266825653698307175556143946451887008792760683129426339436261217979519295597298345731277766219747164380906231922714530135060782691709538737114672904758913444727834531660868280360546184304664959613141987873403426214516450290736882182288314337807986788498395828193421/31354631065104514378111387053837858106224747139664805127949814832858550198638454297167797641557533515705160396998168460040342780348225567953737441734872722113351731745285077405392939755621544572586513214661181159121604641633561309561594880552937127007788057952829926962043625524584008315436605005480110247063779443184855485513685771524407194310122878087017719749170595967591361292850244389948144120459393480243651317882642371706880000000000000000000000000000000000000000000
-452948754238862325226185243316726727198902212954405797893778760427385546486653752455492368636224035978246218915930248383626482214817653512695662159819694988670637207179102850630605585959411255764659770313172205656303493124455084101456524731002068322426571574261595647816974970614606273084598857194529847439251869676253775908929918884675216279573913650070023851546132518147861900538679319752068671696568171327102686866190009040865844223806216269251363092587038521668493849628796716211896294106795472091904904442908350857156577469042075960222464163959090656756748452787668207148856125079662614436281486844086835890795372045174325430838718361478816371407239464378202434448034142884819095385627795445216426985708706213039868925310821190925041175043813014785433875293155251578367436306183714605694661130371030761285936409579553364788434875388683527679328428102370635233889040615935632469255998892452679848663568920739658475564020033740760247103862644076284262947388640605604997597576954829349380921400467402413081289/97420893896778111174574846541139938878000193169893922519766948707167954935165890778136632220399963765744861927011936176051129175463673950215707938630296035061918991402412611327158906383153902415998281220162998745534028550263077860893712104298717778903875317461560499654517476776135385729043551966472439889391255986106916093262341076571861643277145218841986565665833071340621882331995660848192762736251701789076233892394810896040329216000000000000000000000000000000000000000000
-1017487298277039566099544273055824591498140839757605479638066620386388517591233049377042932490477236059875474699183891344577552206653336701722991023304686349566902198201865443784048629369798760746279504795338525109464110535396563101438012340589994708120646052451377297872410201937836466231505444680269478484108292281909811904424908179173332174092366864162205338184567960121901079283844164699102674053847210119044462983632402722106324217887790734472282255566868333425251918538898898392300521761338067729321751756188171036819195181747868434175487671100274217655043426663584304510434083398099480050928103633030537772341201116479052755450932363847618232434422317287543402569869551381536164403481148518484219902937692985369708683984592542473713991297725975849445272104179601614938927655245701617906549231647417403859298027164144287974991785829552829297193928949872056305195375103882152868773569691734545551103149102513969176890122831798137497150768564340845093570487927519936643663019183543725002083967979076771128702426727/75788597900197132250048753192835846078940648891504180610668559210307613473662018742747622694673478736763952973911446414632130519770687512960053788046903984727948281289345035360441294372977678544346142099364478026858106864420727940314100020418980335255856909019126456296328776115816791490705238599069584538882660197058909461583922071868259345977710424541782568148455844197507616160990751780073283897088443020620968217008749839456969687040000000000000000000000000000000000000000000
-157122165783575084760874371101913189974724016172778750106547949894212194015096390943851630474193580599455339882225335150332021025941921738343449769233443986828328565407492087225131649787024731927637999186107828432302977075041515611923487663539383286136032323642327932927402838878671447614671754660391152094236671367480946327304670006480349818651130236473431039855197344222040707401355271479592538628671884561012395293183106208920901625161122711753476137069343232869797952845669033477128377329181396967685243782985726923056401822856091486292128705330818497297671070310220031428782446595548750463969927174915550595221404972491840194639277620393915618356853435176196238448901373021935161773938758677663285169961692656480452858776926292830720208207509696234484441819986787725212075984154592095080581130879224431072205255200132836310988560906163635136446059713740708179016686633549943661879518242319751145770096508760420344065912778737092357014792772437687463760017153491804893574662461263683423855282403491145436350947895379339671/4030364461134510888929902992550548246074953006734021217390626436746990311661164689962601439267030397241637040163532461002563952777455038516789354189504515517778069510971641336985851056953489380333181571603555279213667501429473491852720087541034073144444844077035333375467167858469094113883920459502631748937535430849057713806173515443401883354898523967066922149586324664642850537329332740317750959993745521339913524707764066634890448123985920000000000000000000000000000000000000000000
-2721915649814457313720997302904160740347894934708050862877147519156889186809970296831124948852407879449274389106425277742105172349681115888745304847830974950240095611017359679935749713934241828243828353411098954353426863391052275475702877430558469905631447077893672685222524406038184480567829689831503117165207415656126941914641022156079996273166150454442096173830044952528837898933358149256060148596258901623713980557436913934363892072716450785585270978622122178320457212255482946176655476588273095439420879664140798092140231655154895252604645799681128572582444059772261536226473193807973192026086373501714872161781518988233165277246637978257950422930983959380112615513333419683402384338984895037698146665775996893599070713336054885990454724962281037736314680896565021365125512320496162233796382735282695010114345553038469288309553434675020995390922001077090787956136277054461032672923657479947571731182460635738439127712911486038128211334776579563820092773855375688042584032982464025208235362965563088158102426447857747741863219979/23910425048856281170783001639234166794714378351950061873685419237889859094666406749252416081411605476664386143415882291502067975848878977075032614397391931488898238664518617348906917527594929569496623472221777662169311999909025024237108542200580427077500783547303332059485792403786362908767349834603613038553995910328524105563253392761941915994603700472050734718288698667612613873458932862845080266660037715743418407723432308459104361384698183680000000000000000000000000000000000000000000
-358063164193656090684086140395984240572907043438824926721044612580038848403509451773122602880189216785127032783568947085433768715984354059755730131277828964390335174647021049778221579631954855469586096494911910382038963067106387735466545846800418297432314005839279094169082580824147091331573753826477425303285862923939574252097037630934094862844909168672858128789332254714834210010065399370633880353294152554473579440308834278258505751030095139504173158900647432147688240137333434612380321353804522516872284113642855953898462451793094966475815113396671372512114228103113119443878081668948701251761180506442003349272340241682682341052367915721932533136451798114629870022262633029037348095622387982902191826460466966496808069999936230633483876822727837284637386591710067316308467819567179694779402475354152732388680270261075527830909406306653309536470826116155264515146290759892850459074311122767671495259583761508856490832331686222714038650754289168584035822699572087966038385072677200350244195668746783814099135342156460261889187869263979/1071187042188761396451078473437690672403204150167362771941106781857465687441055022366508240447239925354564499225031526659292645318029778172961461125003158530702641092170434057231029905236252844713448731555535639265185177595924321085822462690586003133072035102919189276264963499689629058312777272590241864127219016782717879929233751995734997836558245781147872915379333700309045101530960192255459595946369689665305144666009767418967875390034478628864000000000000000000000000000000000000000000
-41216081518645428032971060710915001729443847040168151052944586028269271331285304873182793847208626478582158333385061820585713669681509632063597864041116135847687726612325645520143385950042183719736627490318975955195221929329174308436070936416494457244332606252424254809012732501760428975475100587662745181023046693400013732644915775360089381160924291782626480369988017182399048597201736557418783525140897098977302679142462879541190922015507497694184797890714878777594326210136162464586784383845861379347514999233979297871002009838514791917402831598245653483370460094825907959057750022529642287699807881185261883243223606736710223768446688297362287574260587469680898784118123651929429331350810127528082874170892824668901410723052262811766043220542374121916138111331397174713788075056690964761563073042759750949816925911796327540850597971140367746633258446342211751652493699729373959857456172371291129222696327823921728316784028272416176098765716210460829850702602049939410110919981819882589534240715454934263634514710298221306089497019308146393/41760528699904087945885050454229941494431484040268851393850973977403652144106225474094577568231514620140853637371696946942388876943173594441886326974515860871475465816576213455291317832472319828603756939187927638219137353207148954141552990857116168571840258050864169702898780447395135479035878354660859080130184954865320722860399234200127114413147837202103266223595419356310505453965158625921830364883001662433458912550673952985489266731271166361600000000000000000000000000000000000000000000
-16361747555962258398077363644865828236881558399113448744134514975858264846755525976465462590960054670333611818873960417913419322787200682394137727936690265654055458707798182177278411614686342255068706514028706209440546979318486113565360571159553552688376108276508153060093538348597803997779654371343904157175029339798870519155178985414059331174043842137839633735519929782126795249623784279791302634558635954190177411193991372200077260418636813998038190762391664753643548149862488838504722728723800184528570871422583351922716393059566830758282346876519259847617050098599299081397080373138053264215516086414831927413276402650131263263516518667980219788980055332074024991806324760808781094397588435869905138027753938965689864948481963774522774696660514135234721681127206979913352109238565391950110965703433064081446192211902633336221856519625301602598325920607112137869345984147553455073912348421490254952842945441144093205151730608821328903386713510678557596427418544071213037426080368520489420844190837323136954327681103086563526959176164659160501242849/5583883813521575407420181866335993937103422593992428657574601432466597135492731620592134155803372282888273821560244342169560701513825627660013504552416464788846727485266038653533912690015538828922265547852696180361557293772034300956175333513486717132077904584497149859314001731182098355172845366558412789322367290684951764495109702403367396722410823607967631933289390712970990305260589290189259781749235918287302658114975715601595740833171730196542259200000000000000000000000000000000000000000000
-166845054486648685317884843144866734030784016287601321033962315542172353471750752850800587471245594344411357228292290083586977870087954670889319591263119166129043855700703198842448649841559172370452923553340483305456586580144500371552031670463793366621688038937450192620699607098169399696969126607735766148608236320421405718194875349707729592241452424751387587782427587612422552251491605914467675448893640658871727311771275743601008443780742276569316778366851521515997938740169382384052917528021666147306183705119448372558788563837796486006398748204661918678667783566106288124633576547557583899704239267139430310189726270257662827220495838997773808310015386606184780093738981511493540270718361185026838365259004880352700926209702855123917367564897630313036841072442559602208181682368384689187499852782115021448754046692956992622734771099951737717821432936898896984117492064067518103507578437624909665435315835868939369729551263494764012672025431586806386183034853631865779802068764615935212926141987895129322524619543515649898146779198927684425721669354473547/19074547106989701591747341255403755289145291581078136294274838493305895814843171215942730276224319718346343374449794672851219356371228344086606131551054643718700421089668788040471845749093080639598459111464810152115079715525269172066294939282070625723178122060642263919416629913718047981270439772163538088325206664979795227515294743409903027203755373444817430684116558675508902882770173015286511414455389896869425880120757044495051050686114630351388357427200000000000000000000000000000000000000000000
-522695958619742895512423480518880655987030177779575995188548874156974657488763750937624550964708212901805003075207441233046483848937697725081835932249559352456018278147341561372706635655472627021068624085775505559393289073334585062657808957220943236847051467832783316308613409634605210768766117455982162834310834260722840214992191063854640997668381349664941721349594155876581679705693631438934647802408621834767187969136020872136493045399583301212364020846868252778048710413239605663550517299358416260509902121209324950738260617639056461168415993762417891156994131380232551276778398757722801887644193649733517983843481015459641514966751394213930127867722641901391096270104529564946202095561721961979828482570635246181630133844775510485964433280140168694292924263990700444617102288254137347095324101235032356358815372213602294473887197269249242837135112314617326441263090097817910502660492609143388333406248661758295152055887234426579443953612138121754228464073648952918175556518636017692137767216024657699595168938253885602380880182239919208918336973385927228470509/19909665460328450708709661214367614247986416347027884516031453240430997580700304966633459267227013570742306917098432955982596378373808668678616087274235363392784614071194650615043776741162464970146697103108578567502227205615902775090579270441911099663931084204679110674288543456122285427432243753461170810446790258602910625839964375085012963376603426885819619285704789098974819939892183499301237223291909512717818198654044007461307103959790339985681869512376320000000000000000000000000000000000000000000
-374328620385564871774971804016071286553980582462639807862382875672981914196755068250148683894910174883336428778070129292772772601162802256618039722735339421561576031050478063216442706919086752842829387831052824605767755998760705288065615992925354586025530961915897298276687240540195998621511964940726526347967720153646399132625996167080924870411883283547086241972587678818324135169537009619244170888520145709738905827408474849361007052150889899980741927659038196289207752602973672069263199714083002636416908193479886657151994313188147853117187040548267808799690460667676677925809838355540525652191611087422515981996719159186197497766476868896842929661165349925095114459419931338172932170899175203656174692567629719112837555314735248056324577171546798980189806380403782175865881524759030481486449902609197388364810535783274191411643091680068064812459360201364398071805142225369860589978584948723470221562696134550797873139078101233621595635201808013529311987302524226522937756444731801338736146045156552339332839079072352270451704124447921922264039353399334011002072180427/4724917692334506961192321932505900290921557698682419240830788028487123041017506776338086251755915173931264673620444439116569519532443223412359619545547401108375124155671266938963741768893949412740353190067167041967000858708846897645402777300208639978553907446824721891799088738566629836131150558401572314782416113849203862808667930413761093932523378858617250757598745867803353769991905938318136180687934210889884552100405779030176088228358407215260945126260736000000000000000000000000000000000000000000000
-193213445702829073218436013573494023138003760309875509742718760304630358211723074323171139073732373775302779520411908199582383461261965142642882048517368622810517564111117440953923980789760929114423735865541329040337378990837873257498892431696950139188953713431862554836821967341746232533635814154619904011117951024214833031580753073102719061029139567364702132900776200473351592832874532817794789751404801944198833465286698007644231724080997361448709915693440182242529841358946388123722098498270181031880259931724348405463719794266705185165306139284198627758418445620892224994091326182840115932845147779456187052504367570986303185478690579809580687791825045260857102441013502600919723935178763124447344385621857391607231676464704425940100715775353616951946858691856388581955788237534386210762555479619725046021915372875822160440182223423967100074913425232375801552446946120783219264082147306818618392430271875405690285809346577191042754323390885768811759148271878034333182119638859866020914457211768925625950621654008657594649925218178984167313333912313223804899687007244255079753/803840797161485000293727345733363804693902768161442620604060305710457268722226392844845937838730336710578196393698971538023739219015500712697917354044888255765643122356041301792023459658389825690690807519746994515761922090418705002617083696529895502271419166113396286007995368914863600761320382199742694769302888616937354771913057665432347388552337398458835636888759436997648970181182973474187872148076871430274279079737834374845797538114159102717914072440486494208000000000000000000000000000000000000000000000
-203459409589282281788569271543086728941522460986931221836725357072755368948083145740200797613501662742924873329998192168945622885850587798417888003616726854685704000897908957167578956499631993766744865754960189698805968994557279353905033214312363038657389059821806336265360827942208517907408182242333504553791630343969435792830417748572542569408914926497915932970455561458379111741716518321654669391154507678514333947534834169562661202241542338250317861870747297357921378698289442672927453578481724107648497756063166826127854171197080395906445781159410548671646871142586297202945238439381751091140759350931238142016651377238605571369445188763078103748524290548410062601314880608065148208354958602903711819564201852785587962987222605348092819483585897464295677522490126784080774374426619495856845912842853001334033341854084482304205718255005214621927628820171648947390211018676884430399714765566256035175588965360914739317841596712213598120413501649612158011958899174063359010780233233822000920338217422199139920572375479083897572816488080475028412427216250084381245245565850179031190401/277510576743134206255249871357795135035864278731427267790078665540656324771180927006743736078478596242851918878070844943280810893457043630660634852688727576298169717933377950957123175918988733669216949549894193183595346641676857542441959356155859308784163785962840194738760247360762141555138913485572708778817797239447296016641984830958490390755606941867942641412057873326572967551780706534781166938505307613774689577681800051869841488542795850230615258239454106615808000000000000000000000000000000000000000000000
-5907312153673728915464251995029545155131267762422900385294191814532110408551220333607144523793745659287686632437810481233234639417062932159840032576915404929805114350074701247128153261386038620992224154237183631279166873493334962787507736459825605080691492288633994587381877724887745284786657242670642481796493047162961168002903513666512662445527669675257468934205400724106078151652800058346528325550081639755238750582665824612984977534067908887438223089309935819518232351848285069928105380320185699552532767822168659324935060041105491367733250404424963763011373217878742610208813925687698138197743381999230062115409690403134360232347894052822036898242215828809375754483380167142511382735510309530178546984214202563715916450331311574971575829982495599438820898690395363624276252771500844608121844183440941917353877313591942491671200157447180226088052488883493016508304055921334550414601159918580173837842940364234570739550170824469062600809093176806480656575653901028408054219764534586854871608202368547876009446084392128021245421674935134775513663740586209716054557381847050525683735161371/2627548085463322034238569242027898537637393887533591254155747248741361967034445271106950860923202670092126255643603467472652016750059136594032316048314770736940345920113029393275386118919161123825922420145051460109276618662501655530181689748939157968691511062055908710669365790023061206627639727104076320602152819189188150952728371629491721123512652265085721319558622537182157221100443764730286380620656549377492847759241915067389414423239101435210164420870608567821926400000000000000000000000000000000000000000000
